NNLOJET: a parton-level event generator for jet cross sections at NNLO QCD accuracy

The antenna subtraction method for NNLO QCD calculations is implemented in the NNLOJET parton-level event generator code to compute jet cross sections and related observables in electron-positron, lepton-hadron and hadron-hadron collisions. We describe the open-source NNLOJET code and its usage.

==> anc/exampleZJ.run <==
PROCESS ZJ

  collider = pp
  sqrts = 7000.0
  jet = antikt[0.4]

END_PROCESS

RUN EXZJ

  PDF = NNPDF31_nnlo_as_0118[0]
  tcut = 1d-8
  multi_channel = 5

END_RUN

PARAMETERS

  MASS[Z] = 91.1876
  WIDTH[Z] = 2.4952
  MASS[W] = 80.385
  WIDTH[W] = 2.085
  SCHEME[alpha] = Gmu
  GF = 1.1663787d-5

END_PARAMETERS

SELECTORS

  select jets_pt        min = 30
  select min_dr_lj      min = 0.5
  select jets_abs_y     max = 4.4
  select abs_ylm        max = 2.5
  select abs_ylp        max = 2.5
  select ptlm           min = 20
  select ptlp           min = 20
  select dr_l12         min = 0.2
  select mll            min = 66   max = 116

END_SELECTORS

HISTOGRAMS

  njets [-0.5,0.5,1.5,2.5,3.5]

  ptj1 [30,35,40,50,60,70,80,100,120,140,160,180,200,220,250,280,310,340,370,400,450,500,550,700]

  abs_yj1 [0,0.2,0.4,0.6,0.8,1.0,1.2,1.4,1.6,1.8,2.0,2.2,2.4,2.6,2.8,3.0,3.4,3.8,4.4]

  ptj1 > ptj1_exc [30,35,40,50,60,70,80,100,120,140,160,180,200,220,250,280,310,340,370,400,450]
  HISTOGRAM_SELECTORS
    select njets min = 1 max = 1
  END_HISTOGRAM_SELECTORS

  ptz min = 30 max = 330 nbins = 10

  ptz > ptz_y1 min = 30 max = 330 nbins = 10
  HISTOGRAM_SELECTORS
    select abs_yz min = 0.5  max = 1.0
  END_HISTOGRAM_SELECTORS

END_HISTOGRAMS

SCALES

  muf = 0.50 * ht_full    mur = 0.50 * ht_full
  muf = 0.25 * ht_full    mur = 0.50 * ht_full
  muf = 0.50 * ht_full    mur = 0.25 * ht_full
  muf = 0.25 * ht_full    mur = 0.25 * ht_full
  muf = 1.00 * ht_full    mur = 0.50 * ht_full
  muf = 0.50 * ht_full    mur = 1.00 * ht_full
  muf = 1.00 * ht_full    mur = 1.00 * ht_full

END_SCALES

CHANNELS

  LO

END_CHANNELS

==> anc/plot.py <==
import numpy as np
import matplotlib.pyplot as plt
from pathlib import Path
from matplotlib.backends.backend_pdf import PdfPages
# from matplotlib.offsetbox import OffsetImage, AnnotationBbox
# import matplotlib.image as mpimg

# import matplotlib.font_manager as fm
# hack_path = "ttf/Hack-Regular.ttf"
# fm.fontManager.addfont(hack_path)
# plt.rcParams["font.family"] = "Hack"

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "serif"
})

### Rebin histogram
def rebin(array, rebin=2, nx=3, ycol=3, ecol=4, xmin=-1e300, xmax=1e300):
    ilo = 0
    ihi = len(array[:,0])-1
    if (ihi < 1) : raise Error("number of bins must be >= 2")
    if   (nx == 1) : minslice = array[:,0]; maxslice = array[:,0]
    elif (nx == 3) : minslice = array[:,0]; maxslice = array[:,2]
    else : raise Error("nx is not 1 or 3")
    # get the bounds
    for i in range(len(minslice)):
        if (xmin <= minslice[i]): ilo = i; break;
    for i in range(len(minslice)-1,-1,-1):
        if (xmax >= maxslice[i]): ihi = i; break;
    # now figure out how many bins we're going to need
    nbins = int(ihi+1-ilo)//rebin
    #print ilo, ihi, minslice[ilo], maxslice[ihi]
    #print nbins
    rebinned = np.empty( (nbins, len(array[0,:])) )
    # and now do the rebinning
    ir = 0
    for i in range(ilo, ilo+nbins*rebin, rebin):
        # first handle the x axes
        if (nx == 1):
            rebinned[ir, 0] = sum(array[i:i+rebin,0])/rebin
        if (nx == 3):
            rebinned[ir, 0   ] = array[i        , 0    ]
            rebinned[ir, nx-1] = array[i+rebin-1, nx-1 ]
            rebinned[ir, 1]    = 0.5*(rebinned[ir,0]+rebinned[ir,2])
        # then the remaining ones
        rebinned[ir, ycol] = np.sum(array[i:i+rebin, ycol], axis=0) / rebin
        rebinned[ir, ecol] = np.sqrt(np.sum(np.square(array[i:i+rebin, ecol]), axis=0)) / rebin
        ir += 1
    return rebinned


def load_histogram(filename, nreb):
    raw = np.loadtxt(filename, comments="#")
    idxs = [3,5,7,9,11,13,15]

    ### Perform rebinning
    data = rebin(raw, rebin=nreb, nx=3, ycol=3, ecol=4)
    for col in idxs:
        tmparr = rebin(raw, rebin=nreb, nx=3, ycol=col, ecol=col+1)
        data[:,col] = tmparr[:,col]
        data[:,col+1] = tmparr[:,col+1]

    var_lower = data[:, 0]
    var_upper = data[:, 2]
    var_center = data[:, 1]

    scales = np.column_stack([data[:,ii] for ii in idxs])
    scale_errs = np.column_stack([data[:,ii+1] for ii in idxs])
    ### convert fb to pb
    scales /= 1e3
    scale_errs /= 1e3

    nominal = scales[:, 0]
    nominal_err = scale_errs[:, 0]
    scale_min = np.min(scales, axis=1)
    scale_max = np.max(scales, axis=1)
    return var_lower, var_upper, var_center, nominal, nominal_err, scale_min, scale_max


def plot_observable(obs_name, yscale, lat, unit, outfile, input_dir, nreb=1, xlims=None):
    #levels = ["lo", "nlo", "nnlo"]
    levels = ["LO", "NLO", "NNLO"]
    names = ["LO", "NLO", "NNLO"]
    colors = ["#2ca02c","blue","red"]
    hists = []
    for lvl in levels:
        fname = Path(input_dir) / f"{lvl}.{obs_name}.dat"
        hists.append(load_histogram(fname, nreb))

    all_lower = np.concatenate([h[0] for h in hists])
    all_upper = np.concatenate([h[1] for h in hists])
    x_min = np.min(all_lower)
    x_max = np.max(all_upper)

    fig, (ax_top, ax_bottom) = plt.subplots(
        2, 1, sharex=True, figsize=(4, 3),
        gridspec_kw={"height_ratios": [3, 1]}
    )
    # fig.subplots_adjust(left=0.15, right=0.95, bottom=0.15, top=0.99,
    #                     wspace=0.0, hspace=0.1)

    for name, color, h in zip(names, colors, hists):
        var_lower, var_upper, var_center, y_nom, y_err, y_min, y_max = h
        bin_edges = np.append(var_lower, var_upper[-1])
        ax_top.stairs(y_nom, bin_edges, label=name, color=color, lw=1.5, baseline=None)
        ax_top.stairs(y_max, bin_edges, baseline=y_min, fill=True, alpha=0.15, color=color)

    sunit = "/"+unit if unit != "" else ""
    ax_top.set_ylabel(r"$\mathrm{d}\sigma/\mathrm{d}$"+lat+" [pb"+sunit+"]")
    ax_top.legend(frameon=False)
    ax_top.grid(True, ls=":", alpha=0.5)
    ax_top.set_yscale(yscale)
    if xlims is None:
        ax_top.set_xlim(x_min, x_max)
    else:
        ax_top.set_xlim(xlims)

    ### add NNLOJET logo
    # img = mpimg.imread('nnlogo_col_nobkg.png')
    # imagebox = OffsetImage(img, zoom=0.05)  # zoom controls size
    # ab = AnnotationBbox(imagebox, (0.1, 0.2), frameon=False, xycoords='axes fraction')
    # ax_top.add_artist(ab)

    _, _, _, y_nom_ref, _, _, _ = hists[1]  # NLO reference

    all_ratios = []
    for name, color, h in zip(names, colors, hists):
        var_lower, var_upper, var_center, y_nom, y_err, y_min, y_max = h
        ratio_nom = y_nom / y_nom_ref
        ratio_err = y_err / y_nom_ref
        ratio_err_lo = (y_nom - y_err) / y_nom_ref
        ratio_err_hi = (y_nom + y_err) / y_nom_ref
        ratio_min = y_min / y_nom_ref
        ratio_max = y_max / y_nom_ref

        bin_edges = np.append(var_lower, var_upper[-1])
        ax_bottom.stairs(ratio_nom, bin_edges, color=color, lw=1.5, baseline=None)
        ax_bottom.stairs(ratio_max, bin_edges, baseline=ratio_min, fill=True, alpha=0.15, color=color)
        all_ratios.append(ratio_nom)
        ## MC error
        #plt.errorbar(var_center, ratio_nom, yerr=ratio_err, fmt='none', capsize=0.5, color=color)

    all_ratios = np.concatenate(all_ratios)
    ymin, ymax = np.min(all_ratios), np.max(all_ratios)
    center = 1.0
    pad = max(0.2, 0.2 * (ymax - ymin))  # at least 20% window
    #pad = max(0.1, 0.1 * (ymax - ymin))
    ax_bottom.set_ylim(center - pad, center + pad)

    ax_bottom.axhline(1.0, color="black", lw=1, ls="--")
    xlab = lat
    if unit != "": xlab += " ["+unit+"]"
    ax_bottom.set_xlabel(xlab)
    ax_bottom.set_ylabel("Ratio to NLO")
    ax_bottom.grid(True, ls=":", alpha=0.5)
    if xlims is None:
        ax_bottom.set_xlim(x_min, x_max)
    else:
        ax_bottom.set_xlim(xlims)

    #fig.suptitle(f"Observable: {obs_name}", fontsize=13)
    #plt.tight_layout(rect=[0, 0, 1, 0.97])
    #plt.tight_layout()
    ### default pad_inches is 0.1
    plt.savefig(outfile, bbox_inches='tight', pad_inches=0.05)
    #pdf.savefig()
    plt.close(fig)
    #print(f"Saved: {outfile}")


yscale = ["linear","log","log","log","log"]
latexs = [r"$|y_{j1}|$",r"$p_{t,j1}$",r"$p_{t,j1}$",r"$p_{t,Z}$",r"$p_{t,Z}$"]
units = ["", "GeV","GeV","GeV","GeV"]

observables = ["abs_yj1","ptj1","ptj1_exc","ptz","ptz_y1"]
#observables = ["abs_yj1","ptj1","ptj1_exc","ptz","ptz_y1","abs_yj1_rebin","ptj1_rebin"]

#nreb = [4,2,2,1,1]
nreb = [4,2,2,1,1]
#xlims = [None, (30,450), (30,450), None, None]
xlims = [None, None, None, None, None]

in_dir="results"
out_dir="plots"
Path(out_dir).mkdir(exist_ok=True)
#with PdfPages('plots_exZJ.pdf') as pdf:
for obs,ys,lat,unit,nrb,xlim in zip(observables,yscale,latexs,units,nreb,xlims):
    outfile = Path(out_dir) / f"plot_{obs}.pdf"
    plot_observable(obs, ys, lat, unit, outfile, in_dir, nreb=nrb, xlims=xlim)


==> anc/results/LO.abs_yj1.dat <==
#labels: abs_yj1_lower[1] abs_yj1_center[2] abs_yj1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 3793687280
#overflow:lower center upper 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
0.00000000000E+00 1.00000000000E-01 2.00000000000E-01 2.77166310178E+04 2.85639002822E+00 2.65226951771E+04 2.67598224328E+00 3.10993844161E+04 3.21653293267E+00 2.97547571215E+04 3.01253085748E+00 2.84933350991E+04 2.98855199392E+00 2.50120946097E+04 2.57039502430E+00 2.57103024485E+04 2.68886407766E+00 
2.00000000000E-01 3.00000000000E-01 4.00000000000E-01 2.73107537801E+04 2.85212946266E+00 2.61407679050E+04 2.67260521679E+00 3.06441523917E+04 3.21194581231E+00 2.93264786035E+04 3.00886970335E+00 2.80705552733E+04 2.98352337244E+00 2.46457133686E+04 2.56646806465E+00 2.53287086096E+04 2.68418990916E+00 
4.00000000000E-01 5.00000000000E-01 6.00000000000E-01 2.65119091824E+04 2.81785111960E+00 2.53892760892E+04 2.64317058228E+00 2.97480534359E+04 3.17322214279E+00 2.84837180034E+04 2.97568206083E+00 2.72382243360E+04 2.94530504130E+00 2.39246475413E+04 2.53565955357E+00 2.45775443737E+04 2.64989999586E+00 
6.00000000000E-01 7.00000000000E-01 8.00000000000E-01 2.53490532597E+04 2.81146845347E+00 2.42940564535E+04 2.63742925264E+00 2.84437576097E+04 3.16635323747E+00 2.72555819772E+04 2.96952674264E+00 2.60279192834E+04 2.93671816052E+00 2.28750185530E+04 2.52870986646E+00 2.34851717478E+04 2.64196514276E+00 
8.00000000000E-01 9.00000000000E-01 1.00000000000E+00 2.38602128229E+04 2.75390092507E+00 2.28902426817E+04 2.58959721682E+00 2.67738598328E+04 3.10136209174E+00 2.56814254354E+04 2.91555679087E+00 2.44793012616E+04 2.87308099905E+00 2.15309552207E+04 2.47801077602E+00 2.20874288414E+04 2.58483443994E+00 
1.00000000000E+00 1.10000000000E+00 1.20000000000E+00 2.20793018410E+04 2.71219386906E+00 2.12089476496E+04 2.55281208555E+00 2.47763775728E+04 3.05482482371E+00 2.37961075909E+04 2.87454279927E+00 2.26288421812E+04 2.82784478191E+00 1.99233101223E+04 2.44021235722E+00 2.04172408332E+04 2.54385066367E+00 
1.20000000000E+00 1.30000000000E+00 1.40000000000E+00 2.00711700885E+04 2.58790293170E+00 1.93102173139E+04 2.44515859669E+00 2.25240169144E+04 2.91407448488E+00 2.16669330722E+04 2.75266388523E+00 2.05447624676E+04 2.69004916043E+00 1.81105671149E+04 2.32885199166E+00 1.85362022177E+04 2.42040990555E+00 
1.40000000000E+00 1.50000000000E+00 1.60000000000E+00 1.79036169979E+04 2.47142555941E+00 1.72569366524E+04 2.34369112905E+00 2.00928322997E+04 2.78265621562E+00 1.93644145342E+04 2.63821328399E+00 1.82984532363E+04 2.56157853340E+00 1.61539252665E+04 2.22419651859E+00 1.65087379629E+04 2.30499708822E+00 
1.60000000000E+00 1.70000000000E+00 1.80000000000E+00 1.56595790806E+04 2.38641794867E+00 1.51262211771E+04 2.26871872038E+00 1.75758375517E+04 2.68704172887E+00 1.69750163537E+04 2.55392896032E+00 1.59771446661E+04 2.46908509934E+00 1.41282571975E+04 2.14762807048E+00 1.44135852232E+04 2.22170809556E+00 
1.80000000000E+00 1.90000000000E+00 2.00000000000E+00 1.33934365877E+04 2.23906606164E+00 1.29691470512E+04 2.13895614943E+00 1.50338938952E+04 2.52087878449E+00 1.45558817790E+04 2.40764260581E+00 1.36375195785E+04 2.30783986698E+00 1.20827376588E+04 2.01517561222E+00 1.23019902789E+04 2.07678946979E+00 
2.00000000000E+00 2.10000000000E+00 2.20000000000E+00 1.12079114410E+04 2.05588522137E+00 1.08829891540E+04 1.97741017466E+00 1.25822094702E+04 2.31399554636E+00 1.22160885534E+04 2.22524067046E+00 1.13860598401E+04 2.10725931240E+00 1.01100979634E+04 1.85071451673E+00 1.02700674679E+04 1.89673472363E+00 
2.20000000000E+00 2.30000000000E+00 2.40000000000E+00 9.19252584547E+03 1.90505490827E+00 8.95275115361E+03 1.84235581541E+00 1.03214363918E+04 2.14370255809E+00 1.00510559738E+04 2.07310785465E+00 9.31547038179E+03 1.94384426849E+00 8.29108807145E+03 1.71505542906E+00 8.40142978823E+03 1.74978199041E+00 
2.40000000000E+00 2.50000000000E+00 2.60000000000E+00 7.35269133745E+03 1.73129125898E+00 7.18450538508E+03 1.68608730817E+00 8.25703075620E+03 1.94822108661E+00 8.06741822196E+03 1.89704314049E+00 7.43041150342E+03 1.75541943340E+00 6.63070781739E+03 1.55878176577E+00 6.70039930434E+03 1.58033956401E+00 
2.60000000000E+00 2.70000000000E+00 2.80000000000E+00 5.71442333940E+03 1.54450446234E+00 5.60466867264E+03 1.51833428311E+00 6.41860358450E+03 1.73751989865E+00 6.29480611943E+03 1.70787929671E+00 5.75637730556E+03 1.55509148961E+00 5.15244256330E+03 1.39092459916E+00 5.18999390925E+03 1.40035234594E+00 
2.80000000000E+00 2.90000000000E+00 3.00000000000E+00 4.29933560005E+03 1.43398711364E+00 4.23503272077E+03 1.42013933618E+00 4.83028947751E+03 1.61320576883E+00 4.75769286990E+03 1.59747692970E+00 4.31486026371E+03 1.43498697194E+00 3.87577886924E+03 1.29138461674E+00 3.88958877908E+03 1.29220761834E+00 
3.00000000000E+00 3.20000000000E+00 3.40000000000E+00 2.62285629788E+03 8.32106755375E-01 2.60373569868E+03 8.32657129535E-01 2.94787885778E+03 9.36165344626E-01 2.92621070242E+03 9.36722518766E-01 2.61501279123E+03 8.25331186370E-01 2.36375019948E+03 7.49316460258E-01 2.35658766613E+03 7.43181990966E-01 
3.40000000000E+00 3.60000000000E+00 3.80000000000E+00 1.14905539722E+03 6.37135090551E-01 1.15659128384E+03 6.47089736512E-01 1.29221807812E+03 7.17084183313E-01 1.30063419866E+03 7.28263171305E-01 1.13193767054E+03 6.38695443722E-01 1.03504951029E+03 5.73568640512E-01 1.01959992714E+03 5.74961138066E-01 
3.80000000000E+00 4.10000000000E+00 4.40000000000E+00 3.07332241467E+02 3.61070225759E-01 3.16361303020E+02 3.74106255195E-01 3.45876136239E+02 4.06658018824E-01 3.56027824320E+02 4.21337884715E-01 2.96988054945E+02 3.48708173238E-01 2.76683946318E+02 3.24918584664E-01 2.67361827675E+02 3.13743701151E-01 
#nx: 3


==> anc/results/LO.cross.dat <==
#labels: tot_scale01[1] tot_scale01_Err[2] tot_scale02[3] tot_scale02_Err[4] tot_scale03[5] tot_scale03_Err[6] tot_scale04[7] tot_scale04_Err[8] tot_scale05[9] tot_scale05_Err[10] tot_scale06[11] tot_scale06_Err[12] tot_scale07[13] tot_scale07_Err[14] qbqb_scale01[15] qbqb_scale01_Err[16] qbqb_scale02[17] qbqb_scale02_Err[18] qbqb_scale03[19] qbqb_scale03_Err[20] qbqb_scale04[21] qbqb_scale04_Err[22] qbqb_scale05[23] qbqb_scale05_Err[24] qbqb_scale06[25] qbqb_scale06_Err[26] qbqb_scale07[27] qbqb_scale07_Err[28] gqb_scale01[29] gqb_scale01_Err[30] gqb_scale02[31] gqb_scale02_Err[32] gqb_scale03[33] gqb_scale03_Err[34] gqb_scale04[35] gqb_scale04_Err[36] gqb_scale05[37] gqb_scale05_Err[38] gqb_scale06[39] gqb_scale06_Err[40] gqb_scale07[41] gqb_scale07_Err[42] qqb_scale01[43] qqb_scale01_Err[44] qqb_scale02[45] qqb_scale02_Err[46] qqb_scale03[47] qqb_scale03_Err[48] qqb_scale04[49] qqb_scale04_Err[50] qqb_scale05[51] qqb_scale05_Err[52] qqb_scale06[53] qqb_scale06_Err[54] qqb_scale07[55] qqb_scale07_Err[56] qbg_scale01[57] qbg_scale01_Err[58] qbg_scale02[59] qbg_scale02_Err[60] qbg_scale03[61] qbg_scale03_Err[62] qbg_scale04[63] qbg_scale04_Err[64] qbg_scale05[65] qbg_scale05_Err[66] qbg_scale06[67] qbg_scale06_Err[68] qbg_scale07[69] qbg_scale07_Err[70] gg_scale01[71] gg_scale01_Err[72] gg_scale02[73] gg_scale02_Err[74] gg_scale03[75] gg_scale03_Err[76] gg_scale04[77] gg_scale04_Err[78] gg_scale05[79] gg_scale05_Err[80] gg_scale06[81] gg_scale06_Err[82] gg_scale07[83] gg_scale07_Err[84] qg_scale01[85] qg_scale01_Err[86] qg_scale02[87] qg_scale02_Err[88] qg_scale03[89] qg_scale03_Err[90] qg_scale04[91] qg_scale04_Err[92] qg_scale05[93] qg_scale05_Err[94] qg_scale06[95] qg_scale06_Err[96] qg_scale07[97] qg_scale07_Err[98] qbq_scale01[99] qbq_scale01_Err[100] qbq_scale02[101] qbq_scale02_Err[102] qbq_scale03[103] qbq_scale03_Err[104] qbq_scale04[105] qbq_scale04_Err[106] qbq_scale05[107] qbq_scale05_Err[108] qbq_scale06[109] qbq_scale06_Err[110] qbq_scale07[111] qbq_scale07_Err[112] gq_scale01[113] gq_scale01_Err[114] gq_scale02[115] gq_scale02_Err[116] gq_scale03[117] gq_scale03_Err[118] gq_scale04[119] gq_scale04_Err[120] gq_scale05[121] gq_scale05_Err[122] gq_scale06[123] gq_scale06_Err[124] gq_scale07[125] gq_scale07_Err[126] qq_scale01[127] qq_scale01_Err[128] qq_scale02[129] qq_scale02_Err[130] qq_scale03[131] qq_scale03_Err[132] qq_scale04[133] qq_scale04_Err[134] qq_scale05[135] qq_scale05_Err[136] qq_scale06[137] qq_scale06_Err[138] qq_scale07[139] qq_scale07_Err[140]
#neval: 3793687280
5.32183028436E+04 1.66642530944E+00 5.12882018653E+04 1.57833126467E+00 5.97285895977E+04 1.87816229485E+00 5.75544669506E+04 1.77845872856E+00 5.43974572921E+04 1.73057190675E+00 4.80155446735E+04 1.49853499676E+00 4.90751446467E+04 1.55599892750E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 6.47767911654E+03 5.89160813848E-01 6.26155233834E+03 5.64282218636E-01 7.27156339073E+03 6.63740378392E-01 7.02806534141E+03 6.35569695036E-01 6.58751797404E+03 6.04644172066E-01 5.84345509400E+03 5.29979299992E-01 5.94207861468E+03 5.43834695522E-01 7.58825334770E+03 7.06936164733E-01 7.19512034541E+03 6.56481590653E-01 8.52434409350E+03 7.97567208372E-01 8.08186480711E+03 7.40534480703E-01 7.89130419944E+03 7.48610958796E-01 6.84140789938E+03 6.35201298147E-01 7.11415300080E+03 6.72586743357E-01 6.47753387253E+03 6.66151030385E-01 6.26145338539E+03 6.30818924803E-01 7.27140328382E+03 7.51024152771E-01 7.02795775726E+03 7.11039289795E-01 6.58733547126E+03 6.89871865943E-01 5.84332221857E+03 5.98889257213E-01 5.94191245098E+03 6.20138217795E-01 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 1.25443194568E+04 7.39164169608E-01 1.21884082397E+04 7.08892123310E-01 1.40696277659E+04 8.32424325169E-01 1.36684076971E+04 7.98125130183E-01 1.27211014973E+04 7.58833095431E-01 1.13238988711E+04 6.65111989976E-01 1.14824150982E+04 6.82704173683E-01 7.58748177162E+03 6.16459698936E-01 7.19440812222E+03 5.77145689097E-01 8.52347734385E+03 6.95086121173E-01 8.08106478188E+03 6.50642725404E-01 7.89048399267E+03 6.48676608238E-01 6.84071232497E+03 5.54161315287E-01 7.11341361440E+03 5.83059172537E-01 1.25430352784E+04 7.48305205803E-01 1.21872594343E+04 7.12874024691E-01 1.40681737199E+04 8.43040101650E-01 1.36671065658E+04 8.02906435180E-01 1.27197141574E+04 7.72226638864E-01 1.13227482655E+04 6.73135442499E-01 1.14811718677E+04 6.94542412217E-01 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
#nx: 0


==> anc/results/LO.njets.dat <==
#labels: njets_lower[1] njets_center[2] njets_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 3793687280
#overflow:lower center upper 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
-5.00000000000E-01 0.00000000000E+00 5.00000000000E-01 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
5.00000000000E-01 1.00000000000E+00 1.50000000000E+00 5.32183028436E+04 1.66642530944E+00 5.12882018653E+04 1.57833126467E+00 5.97285895977E+04 1.87816229485E+00 5.75544669506E+04 1.77845872856E+00 5.43974572921E+04 1.73057190675E+00 4.80155446735E+04 1.49853499676E+00 4.90751446467E+04 1.55599892750E+00 
1.50000000000E+00 2.00000000000E+00 2.50000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
2.50000000000E+00 3.00000000000E+00 3.50000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
#nx: 3


==> anc/results/LO.ptj1.dat <==
#labels: ptj1_lower[1] ptj1_center[2] ptj1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 3793687280
#overflow:lower center upper 3.32818548104E-01 2.83843121390E-04 3.88844596843E-01 3.31631433154E-04 3.61117853141E-01 3.08105269096E-04 4.21904214872E-01 3.59976146846E-04 2.88142483954E-01 2.47211772810E-04 3.08697452896E-01 2.63179188728E-04 2.67257550874E-01 2.29213763330E-04 
3.00000000000E+01 3.25000000000E+01 3.50000000000E+01 2.23997219577E+03 2.56723096144E-01 2.10445228621E+03 2.39108676402E-01 2.52545674889E+03 2.89833222728E-01 2.37263069635E+03 2.69925893055E-01 2.33673397469E+03 2.70013162614E-01 2.01369149196E+03 2.30547409246E-01 2.10066104135E+03 2.42471399937E-01 
3.50000000000E+01 3.75000000000E+01 4.00000000000E+01 1.67504280851E+03 1.61564256208E-01 1.58474386577E+03 1.53154787059E-01 1.88613933879E+03 1.82082025746E-01 1.78443857185E+03 1.72593749164E-01 1.73741764623E+03 1.67480619284E-01 1.50732600208E+03 1.45290383976E-01 1.56344429472E+03 1.50604914728E-01 
4.00000000000E+01 4.50000000000E+01 5.00000000000E+01 1.14579918909E+03 7.56951770304E-02 1.09413134883E+03 7.68512044559E-02 1.28808039730E+03 8.51358158000E-02 1.22998166324E+03 8.64334167952E-02 1.17952874438E+03 7.73296426896E-02 1.03240888521E+03 6.81788788258E-02 1.06279285702E+03 6.96496075506E-02 
5.00000000000E+01 5.50000000000E+01 6.00000000000E+01 7.15749859336E+02 5.37275656005E-02 6.91550236642E+02 5.23927942280E-02 8.02918204561E+02 6.02951353792E-02 7.75764159712E+02 5.87958791902E-02 7.29752080254E+02 5.43788970903E-02 6.46001699322E+02 4.84768111795E-02 6.58635732818E+02 4.90638088940E-02 
6.00000000000E+01 6.50000000000E+01 7.00000000000E+01 4.62726536623E+02 4.08300936030E-02 4.51879644886E+02 4.01926522126E-02 5.18066220687E+02 4.57283184519E-02 5.05918632663E+02 4.50137123170E-02 4.67681248780E+02 4.10009478345E-02 4.18283661989E+02 3.68989970208E-02 4.22760713365E+02 3.70530396881E-02 
7.00000000000E+01 7.50000000000E+01 8.00000000000E+01 3.05221413290E+02 3.15978409619E-02 3.00955468432E+02 3.13705388753E-02 3.41114268473E+02 3.53234755480E-02 3.36344977667E+02 3.50689782521E-02 3.06062000064E+02 3.15060260350E-02 2.76298433090E+02 2.85973396690E-02 2.77058492138E+02 2.85140340718E-02 
8.00000000000E+01 9.00000000000E+01 1.00000000000E+02 1.70987435705E+02 1.53585243035E-02 1.70629526226E+02 1.54209402368E-02 1.90670169187E+02 1.71314225801E-02 1.90269889746E+02 1.72008227252E-02 1.69776522556E+02 1.51709627381E-02 1.55060203501E+02 1.39247147349E-02 1.53961464425E+02 1.37545435536E-02 
1.00000000000E+02 1.10000000000E+02 1.20000000000E+02 8.38741384094E+01 9.82080621239E-03 8.49646436975E+01 1.00077411058E-02 9.32672867633E+01 1.09230391930E-02 9.44795397705E+01 1.11308602641E-02 8.22485726751E+01 9.58116228699E-03 7.62328558021E+01 8.92452906860E-03 7.47551849223E+01 8.70670459984E-03 
1.20000000000E+02 1.30000000000E+02 1.40000000000E+02 4.49479390440E+01 6.65757992415E-03 4.61154879685E+01 6.87181859513E-03 4.98624310745E+01 7.38675509390E-03 5.11574956233E+01 7.62441211168E-03 4.36100453231E+01 6.42540769996E-03 4.09319218141E+01 6.06190683647E-03 3.97134912725E+01 5.85048267878E-03 
1.40000000000E+02 1.50000000000E+02 1.60000000000E+02 2.55000294458E+01 4.74937468135E-03 2.64514677655E+01 4.84507927221E-03 2.82303586756E+01 5.25855646376E-03 2.92836111806E+01 5.36449609037E-03 2.45139282073E+01 4.53849466134E-03 2.32602246143E+01 4.33177405310E-03 2.23607075003E+01 4.13942386526E-03 
1.60000000000E+02 1.70000000000E+02 1.80000000000E+02 1.50907818978E+01 3.40971236341E-03 1.58030422239E+01 3.59318803715E-03 1.66769819820E+01 3.76847760673E-03 1.74640825416E+01 3.97124500046E-03 1.43902744085E+01 3.23055417728E-03 1.37851327290E+01 3.11445684684E-03 1.31452192610E+01 2.95080539198E-03 
1.80000000000E+02 1.90000000000E+02 2.00000000000E+02 9.23731184475E+00 2.56057378803E-03 9.75531050376E+00 2.72716193113E-03 1.01924680970E+01 2.82555179459E-03 1.07640167528E+01 3.00937171986E-03 8.74569485603E+00 2.40781571021E-03 8.44884171189E+00 2.34186862924E-03 7.99918139527E+00 2.20215411417E-03 
2.00000000000E+02 2.10000000000E+02 2.20000000000E+02 5.82263747720E+00 1.97622623464E-03 6.19558111555E+00 2.11916828003E-03 6.41589418918E+00 2.17771392950E-03 6.82683025903E+00 2.33522509393E-03 5.47755137700E+00 1.84618980999E-03 5.33159538603E+00 1.80947431720E-03 5.01560842982E+00 1.69040785466E-03 
2.20000000000E+02 2.35000000000E+02 2.50000000000E+02 3.42053512438E+00 1.21266503320E-03 3.66901923615E+00 1.31100093809E-03 3.76356379153E+00 1.33433510180E-03 4.03696159168E+00 1.44253339750E-03 3.19569083540E+00 1.12493995487E-03 3.13583031521E+00 1.11169025023E-03 2.92969780723E+00 1.03126772503E-03 
2.50000000000E+02 2.65000000000E+02 2.80000000000E+02 1.85718865784E+00 8.34869121892E-04 2.00965113997E+00 9.10516498926E-04 2.04020304123E+00 9.17191385453E-04 2.20768747619E+00 1.00029588714E-03 1.72197382139E+00 7.68642026148E-04 1.70483989173E+00 7.66348310061E-04 1.58071582431E+00 7.05555676526E-04 
2.80000000000E+02 2.95000000000E+02 3.10000000000E+02 1.05111511069E+00 6.15899407528E-04 1.14610850366E+00 6.60197085423E-04 1.15309870827E+00 6.75677108936E-04 1.25730776724E+00 7.24273841202E-04 9.67955694861E-01 5.49230205547E-04 9.65987146584E-01 5.66004583438E-04 8.89574485918E-01 5.04631819604E-04 
3.10000000000E+02 3.25000000000E+02 3.40000000000E+02 6.15246428721E-01 4.96172152884E-04 6.75482549586E-01 5.48921319645E-04 6.74124624688E-01 5.43664339775E-04 7.40124799152E-01 6.01461896976E-04 5.63335225413E-01 4.37210174538E-04 5.65991849037E-01 4.56443818434E-04 5.18236238415E-01 4.02203113921E-04 
3.40000000000E+02 3.55000000000E+02 3.70000000000E+02 3.70336847888E-01 3.44340381121E-04 4.09071485592E-01 3.82998773198E-04 4.05337435063E-01 3.76896616137E-04 4.47732667524E-01 4.19209694969E-04 3.36912558191E-01 3.40973542447E-04 3.40996083052E-01 3.17050547065E-04 3.10219780931E-01 3.13952320265E-04 
3.70000000000E+02 3.85000000000E+02 4.00000000000E+02 2.28823220837E-01 2.62840475794E-04 2.54157425193E-01 2.93531235448E-04 2.50204104969E-01 2.87405109384E-04 2.77905385251E-01 3.20964025455E-04 2.07333983069E-01 2.36954481355E-04 2.10864488994E-01 2.42208323293E-04 1.91061733728E-01 2.18354223115E-04 
4.00000000000E+02 4.25000000000E+02 4.50000000000E+02 1.26663950662E-01 1.37463304568E-04 1.41579607169E-01 1.54085217742E-04 1.38347217658E-01 1.50151863213E-04 1.54638533541E-01 1.68307836041E-04 1.14139217652E-01 1.23391443269E-04 1.16830861940E-01 1.26785308700E-04 1.05278369094E-01 1.13806421918E-04 
4.50000000000E+02 4.75000000000E+02 5.00000000000E+02 6.18221034015E-02 7.34541847651E-05 6.96260892239E-02 8.29414189072E-05 6.74378412407E-02 8.01318017697E-05 7.59506678645E-02 9.04813990442E-05 5.53432871894E-02 6.66254612463E-05 5.70841646678E-02 6.78210919015E-05 5.11018442215E-02 6.15160043309E-05 
5.00000000000E+02 5.25000000000E+02 5.50000000000E+02 3.15033580453E-02 3.93812271944E-05 3.57212221888E-02 4.47245710241E-05 3.43263364429E-02 4.29124318563E-05 3.89221370996E-02 4.87348530950E-05 2.80148705599E-02 3.56216329596E-05 2.91163308780E-02 3.63956555326E-05 2.58921561740E-02 3.29210604955E-05 
5.50000000000E+02 6.25000000000E+02 7.00000000000E+02 1.02325721157E-02 8.85015860700E-06 1.17175158941E-02 1.01218386880E-05 1.11324318930E-02 9.63081082380E-06 1.27479215401E-02 1.10146152979E-05 9.02168572420E-03 7.81265805224E-06 9.46950293371E-03 8.18848722803E-06 8.34889492277E-03 7.22853063248E-06 
#nx: 3


==> anc/results/LO.ptj1_exc.dat <==
#labels: ptj1_exc_lower[1] ptj1_exc_center[2] ptj1_exc_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 3793687280
#overflow:lower center upper 6.53426270666E+00 4.36364481177E-03 7.41394108644E+00 4.93684901175E-03 7.11950384017E+00 4.75806314869E-03 8.07784722538E+00 5.38302722849E-03 5.80927868649E+00 3.88944503417E-03 6.03941026940E+00 4.03061943580E-03 5.36926908731E+00 3.59258490297E-03 
3.00000000000E+01 3.25000000000E+01 3.50000000000E+01 2.23997219577E+03 2.56723096144E-01 2.10445228621E+03 2.39108676402E-01 2.52545674889E+03 2.89833222728E-01 2.37263069635E+03 2.69925893055E-01 2.33673397469E+03 2.70013162614E-01 2.01369149196E+03 2.30547409246E-01 2.10066104135E+03 2.42471399937E-01 
3.50000000000E+01 3.75000000000E+01 4.00000000000E+01 1.67504280851E+03 1.61564256208E-01 1.58474386577E+03 1.53154787059E-01 1.88613933879E+03 1.82082025746E-01 1.78443857185E+03 1.72593749164E-01 1.73741764623E+03 1.67480619284E-01 1.50732600208E+03 1.45290383976E-01 1.56344429472E+03 1.50604914728E-01 
4.00000000000E+01 4.50000000000E+01 5.00000000000E+01 1.14579918909E+03 7.56951770304E-02 1.09413134883E+03 7.68512044559E-02 1.28808039730E+03 8.51358158000E-02 1.22998166324E+03 8.64334167952E-02 1.17952874438E+03 7.73296426896E-02 1.03240888521E+03 6.81788788258E-02 1.06279285702E+03 6.96496075506E-02 
5.00000000000E+01 5.50000000000E+01 6.00000000000E+01 7.15749859336E+02 5.37275656005E-02 6.91550236642E+02 5.23927942280E-02 8.02918204561E+02 6.02951353792E-02 7.75764159712E+02 5.87958791902E-02 7.29752080254E+02 5.43788970903E-02 6.46001699322E+02 4.84768111795E-02 6.58635732818E+02 4.90638088940E-02 
6.00000000000E+01 6.50000000000E+01 7.00000000000E+01 4.62726536623E+02 4.08300936030E-02 4.51879644886E+02 4.01926522126E-02 5.18066220687E+02 4.57283184519E-02 5.05918632663E+02 4.50137123170E-02 4.67681248780E+02 4.10009478345E-02 4.18283661989E+02 3.68989970208E-02 4.22760713365E+02 3.70530396881E-02 
7.00000000000E+01 7.50000000000E+01 8.00000000000E+01 3.05221413290E+02 3.15978409619E-02 3.00955468432E+02 3.13705388753E-02 3.41114268473E+02 3.53234755480E-02 3.36344977667E+02 3.50689782521E-02 3.06062000064E+02 3.15060260350E-02 2.76298433090E+02 2.85973396690E-02 2.77058492138E+02 2.85140340718E-02 
8.00000000000E+01 9.00000000000E+01 1.00000000000E+02 1.70987435705E+02 1.53585243035E-02 1.70629526226E+02 1.54209402368E-02 1.90670169187E+02 1.71314225801E-02 1.90269889746E+02 1.72008227252E-02 1.69776522556E+02 1.51709627381E-02 1.55060203501E+02 1.39247147349E-02 1.53961464425E+02 1.37545435536E-02 
1.00000000000E+02 1.10000000000E+02 1.20000000000E+02 8.38741384094E+01 9.82080621239E-03 8.49646436975E+01 1.00077411058E-02 9.32672867633E+01 1.09230391930E-02 9.44795397705E+01 1.11308602641E-02 8.22485726751E+01 9.58116228699E-03 7.62328558021E+01 8.92452906860E-03 7.47551849223E+01 8.70670459984E-03 
1.20000000000E+02 1.30000000000E+02 1.40000000000E+02 4.49479390440E+01 6.65757992415E-03 4.61154879685E+01 6.87181859513E-03 4.98624310745E+01 7.38675509390E-03 5.11574956233E+01 7.62441211168E-03 4.36100453231E+01 6.42540769996E-03 4.09319218141E+01 6.06190683647E-03 3.97134912725E+01 5.85048267878E-03 
1.40000000000E+02 1.50000000000E+02 1.60000000000E+02 2.55000294458E+01 4.74937468135E-03 2.64514677655E+01 4.84507927221E-03 2.82303586756E+01 5.25855646376E-03 2.92836111806E+01 5.36449609037E-03 2.45139282073E+01 4.53849466134E-03 2.32602246143E+01 4.33177405310E-03 2.23607075003E+01 4.13942386526E-03 
1.60000000000E+02 1.70000000000E+02 1.80000000000E+02 1.50907818978E+01 3.40971236341E-03 1.58030422239E+01 3.59318803715E-03 1.66769819820E+01 3.76847760673E-03 1.74640825416E+01 3.97124500046E-03 1.43902744085E+01 3.23055417728E-03 1.37851327290E+01 3.11445684684E-03 1.31452192610E+01 2.95080539198E-03 
1.80000000000E+02 1.90000000000E+02 2.00000000000E+02 9.23731184475E+00 2.56057378803E-03 9.75531050376E+00 2.72716193113E-03 1.01924680970E+01 2.82555179459E-03 1.07640167528E+01 3.00937171986E-03 8.74569485603E+00 2.40781571021E-03 8.44884171189E+00 2.34186862924E-03 7.99918139527E+00 2.20215411417E-03 
2.00000000000E+02 2.10000000000E+02 2.20000000000E+02 5.82263747720E+00 1.97622623464E-03 6.19558111555E+00 2.11916828003E-03 6.41589418918E+00 2.17771392950E-03 6.82683025903E+00 2.33522509393E-03 5.47755137700E+00 1.84618980999E-03 5.33159538603E+00 1.80947431720E-03 5.01560842982E+00 1.69040785466E-03 
2.20000000000E+02 2.35000000000E+02 2.50000000000E+02 3.42053512438E+00 1.21266503320E-03 3.66901923615E+00 1.31100093809E-03 3.76356379153E+00 1.33433510180E-03 4.03696159168E+00 1.44253339750E-03 3.19569083540E+00 1.12493995487E-03 3.13583031521E+00 1.11169025023E-03 2.92969780723E+00 1.03126772503E-03 
2.50000000000E+02 2.65000000000E+02 2.80000000000E+02 1.85718865784E+00 8.34869121892E-04 2.00965113997E+00 9.10516498926E-04 2.04020304123E+00 9.17191385453E-04 2.20768747619E+00 1.00029588714E-03 1.72197382139E+00 7.68642026148E-04 1.70483989173E+00 7.66348310061E-04 1.58071582431E+00 7.05555676526E-04 
2.80000000000E+02 2.95000000000E+02 3.10000000000E+02 1.05111511069E+00 6.15899407528E-04 1.14610850366E+00 6.60197085423E-04 1.15309870827E+00 6.75677108936E-04 1.25730776724E+00 7.24273841202E-04 9.67955694861E-01 5.49230205547E-04 9.65987146584E-01 5.66004583438E-04 8.89574485918E-01 5.04631819604E-04 
3.10000000000E+02 3.25000000000E+02 3.40000000000E+02 6.15246428721E-01 4.96172152884E-04 6.75482549586E-01 5.48921319645E-04 6.74124624688E-01 5.43664339775E-04 7.40124799152E-01 6.01461896976E-04 5.63335225413E-01 4.37210174538E-04 5.65991849037E-01 4.56443818434E-04 5.18236238415E-01 4.02203113921E-04 
3.40000000000E+02 3.55000000000E+02 3.70000000000E+02 3.70336847888E-01 3.44340381121E-04 4.09071485592E-01 3.82998773198E-04 4.05337435063E-01 3.76896616137E-04 4.47732667524E-01 4.19209694969E-04 3.36912558191E-01 3.40973542447E-04 3.40996083052E-01 3.17050547065E-04 3.10219780931E-01 3.13952320265E-04 
3.70000000000E+02 3.85000000000E+02 4.00000000000E+02 2.28823220837E-01 2.62840475794E-04 2.54157425193E-01 2.93531235448E-04 2.50204104969E-01 2.87405109384E-04 2.77905385251E-01 3.20964025455E-04 2.07333983069E-01 2.36954481355E-04 2.10864488994E-01 2.42208323293E-04 1.91061733728E-01 2.18354223115E-04 
4.00000000000E+02 4.25000000000E+02 4.50000000000E+02 1.26663950662E-01 1.37463304568E-04 1.41579607169E-01 1.54085217742E-04 1.38347217658E-01 1.50151863213E-04 1.54638533541E-01 1.68307836041E-04 1.14139217652E-01 1.23391443269E-04 1.16830861940E-01 1.26785308700E-04 1.05278369094E-01 1.13806421918E-04 
#nx: 3


==> anc/results/LO.ptz.dat <==
#labels: ptz_lower[1] ptz_center[2] ptz_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 3793687280
#overflow:lower center upper 3.59650080309E+01 1.70518414028E-02 4.00272708342E+01 1.90141221724E-02 3.93137423048E+01 1.86516979307E-02 4.37533057773E+01 2.07977918900E-02 3.25318606250E+01 1.53941388725E-02 3.31510590269E+01 1.57091207537E-02 2.99860499667E+01 1.41818061392E-02 
3.00000000000E+01 4.50000000000E+01 6.00000000000E+01 1.27301120293E+03 5.56109164102E-02 1.21007611106E+03 5.31959816223E-02 1.43225696974E+03 6.27000075025E-02 1.36140759072E+03 5.99679491941E-02 1.31544463875E+03 5.78821182379E-02 1.14629954216E+03 4.99930714223E-02 1.18448691706E+03 5.20304538636E-02 
6.00000000000E+01 7.50000000000E+01 9.00000000000E+01 3.23776417136E+02 1.84210375631E-02 3.18376988005E+02 1.82415220702E-02 3.62036801718E+02 2.06071330818E-02 3.55993857705E+02 2.04056652133E-02 3.25408769520E+02 1.84089329932E-02 2.92976432077E+02 1.66627984892E-02 2.94450599800E+02 1.66515038620E-02 
9.00000000000E+01 1.05000000000E+02 1.20000000000E+02 1.02114290885E+02 9.05337882867E-03 1.02964495996E+02 9.18108426349E-03 1.13648715637E+02 1.00790123343E-02 1.14594005743E+02 1.02210092108E-02 1.00522715329E+02 8.86881752781E-03 9.27466144391E+01 8.22089697243E-03 9.13005403672E+01 8.05321204606E-03 
1.20000000000E+02 1.35000000000E+02 1.50000000000E+02 3.96108008976E+01 5.00679841122E-03 4.07267085138E+01 5.17905730443E-03 4.39242398339E+01 5.55313348245E-03 4.51614417226E+01 5.74412669950E-03 3.83629772308E+01 4.82349444135E-03 3.60833378947E+01 4.56018729047E-03 3.49465184356E+01 4.39320096990E-03 
1.50000000000E+02 1.65000000000E+02 1.80000000000E+02 1.74160067763E+01 3.02127977937E-03 1.81868831495E+01 3.17746711302E-03 1.92566866800E+01 3.34099542859E-03 2.01089722408E+01 3.51368686324E-03 1.66473763362E+01 2.86979804828E-03 1.59024031894E+01 2.75843692598E-03 1.52005399008E+01 2.62012115239E-03 
1.80000000000E+02 1.95000000000E+02 2.10000000000E+02 8.31437891371E+00 1.97303354832E-03 8.79419376127E+00 2.10284707175E-03 9.17152041495E+00 2.17661112760E-03 9.70077902161E+00 2.31980816107E-03 7.86155918033E+00 1.85290372830E-03 7.60643351967E+00 1.80491758618E-03 7.19215921496E+00 1.69501817266E-03 
2.10000000000E+02 2.25000000000E+02 2.40000000000E+02 4.23427798988E+00 1.35586662961E-03 4.52716263227E+00 1.46109435379E-03 4.66163179254E+00 1.49278725080E-03 4.98406878683E+00 1.60863616803E-03 3.96700534084E+00 1.26130941806E-03 3.87996552193E+00 1.24235915037E-03 3.63505351132E+00 1.15571524153E-03 
2.40000000000E+02 2.55000000000E+02 2.70000000000E+02 2.26593419877E+00 9.52327828262E-04 2.44514657334E+00 1.03568638477E-03 2.49048387462E+00 1.04677184661E-03 2.68745283111E+00 1.13839445447E-03 2.10604382834E+00 8.78908851135E-04 2.07919289894E+00 8.73795901712E-04 1.93247793765E+00 8.06429887131E-04 
2.70000000000E+02 2.85000000000E+02 3.00000000000E+02 1.26557704209E+00 6.64573511064E-04 1.37665432487E+00 7.28649731665E-04 1.38898015854E+00 7.29401179093E-04 1.51088699701E+00 7.99726463311E-04 1.16807966369E+00 6.07990183501E-04 1.16265726343E+00 6.10510429775E-04 1.07308794773E+00 5.58529423770E-04 
3.00000000000E+02 3.15000000000E+02 3.30000000000E+02 7.33287884273E-01 5.11105938675E-04 8.03346595075E-01 5.64329048283E-04 8.03773404122E-01 5.60237198391E-04 8.80565757533E-01 6.18575874308E-04 6.72605933906E-01 4.71883452845E-04 6.74364258494E-01 4.70034154095E-04 6.18558121944E-01 4.33962371477E-04 
#nx: 3


==> anc/results/LO.ptz_y1.dat <==
#labels: ptz_y1_lower[1] ptz_y1_center[2] ptz_y1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 3793687280
#overflow:lower center upper 1.14956799246E+01 9.20043857436E-03 1.27600154123E+01 1.02198345702E-02 1.25651652640E+01 1.00629778169E-02 1.39467901897E+01 1.11777596070E-02 1.04234903216E+01 8.33514996910E-03 1.05968699904E+01 8.47643924624E-03 9.60834002114E+00 7.67915044931E-03 
3.00000000000E+01 4.50000000000E+01 6.00000000000E+01 3.37285811315E+02 2.95219370168E-02 3.19987729863E+02 2.77895981753E-02 3.79601528913E+02 3.32953103943E-02 3.60121944747E+02 3.13377440293E-02 3.49073824910E+02 3.07786072863E-02 3.03636247240E+02 2.65334109008E-02 3.14242198257E+02 2.76607675719E-02 
6.00000000000E+01 7.50000000000E+01 9.00000000000E+01 8.58082905827E+01 9.48396689717E-03 8.42457736270E+01 9.36403892853E-03 9.59668836649E+01 1.06132572770E-02 9.42179428855E+01 1.04787393779E-02 8.63602868199E+01 9.50099039979E-03 7.76335696810E+01 8.57631771198E-03 7.81322231119E+01 8.59154997667E-03 
9.00000000000E+01 1.05000000000E+02 1.20000000000E+02 2.70781090771E+01 4.47540530726E-03 2.72574851142E+01 4.52636180425E-03 3.01392700648E+01 4.98321418235E-03 3.03386869415E+01 5.03987381683E-03 2.66982985036E+01 4.39486635683E-03 2.45923841049E+01 4.06335458644E-03 2.42473146666E+01 3.99018944419E-03 
1.20000000000E+02 1.35000000000E+02 1.50000000000E+02 1.05316088420E+01 2.47956643528E-03 1.08064452576E+01 2.49663317828E-03 1.16788622121E+01 2.75033538866E-03 1.19835842397E+01 2.76922996618E-03 1.02205871095E+01 2.39792396187E-03 9.59346473698E+00 2.25825219728E-03 9.31011998514E+00 2.18388225254E-03 
1.50000000000E+02 1.65000000000E+02 1.80000000000E+02 4.67892779423E+00 1.46071532015E-03 4.87284191801E+00 1.52824452075E-03 5.17351281823E+00 1.61533997720E-03 5.38790903871E+00 1.69000756987E-03 4.48352933807E+00 1.38312050810E-03 4.27223831945E+00 1.33360368032E-03 4.09381560955E+00 1.26275673297E-03 
1.80000000000E+02 1.95000000000E+02 2.10000000000E+02 2.27333381419E+00 9.48529161395E-04 2.39690254288E+00 1.00646939110E-03 2.50770691092E+00 1.04641021889E-03 2.64400994194E+00 1.11032506072E-03 2.15590745620E+00 8.94491650013E-04 2.07975798843E+00 8.67699954567E-04 1.97232786969E+00 8.18265021189E-04 
2.10000000000E+02 2.25000000000E+02 2.40000000000E+02 1.18222086681E+00 6.61241153999E-04 1.25954515922E+00 7.09071789814E-04 1.30154077759E+00 7.28016668960E-04 1.38666734387E+00 7.80675323148E-04 1.11123076408E+00 6.17964197015E-04 1.08329481542E+00 6.05884253422E-04 1.01824401246E+00 5.66229174941E-04 
2.40000000000E+02 2.55000000000E+02 2.70000000000E+02 6.48309753746E-01 5.06368733242E-04 6.96908603699E-01 5.47504749813E-04 7.12555044877E-01 5.56588312281E-04 7.65969087770E-01 6.01802743398E-04 6.04592735942E-01 4.71028175648E-04 5.94881576017E-01 4.64610534168E-04 5.54766917676E-01 4.32183670260E-04 
2.70000000000E+02 2.85000000000E+02 3.00000000000E+02 3.71286974272E-01 3.48470033099E-04 4.02331923363E-01 3.80348601700E-04 4.07489288961E-01 3.82460710873E-04 4.41560906535E-01 4.17448062254E-04 3.43888904371E-01 3.20689714957E-04 3.41093648710E-01 3.20123224991E-04 3.15923419554E-01 2.94602354033E-04 
3.00000000000E+02 3.15000000000E+02 3.30000000000E+02 2.20559834349E-01 2.64940734955E-04 2.40727301656E-01 2.90946013841E-04 2.41760120244E-01 2.90406925264E-04 2.63865919154E-01 3.18911492029E-04 2.03001974630E-01 2.42279112807E-04 2.02837013566E-01 2.43651767778E-04 1.86689904251E-01 2.22810908410E-04 
#nx: 3


==> anc/results/NLO.abs_yj1.dat <==
#labels: abs_yj1_lower[1] abs_yj1_center[2] abs_yj1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 20296269610
#overflow:lower center upper 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
0.00000000000E+00 1.00000000000E-01 2.00000000000E-01 3.47647117568E+04 1.32158251221E+01 3.44272596295E+04 1.23227780589E+01 3.62660952570E+04 1.65898505883E+01 3.61658671063E+04 1.54725159930E+01 3.51348407197E+04 1.40681615096E+01 3.31359050463E+04 1.08735150837E+01 3.35716211711E+04 1.15438108646E+01 
2.00000000000E-01 3.00000000000E-01 4.00000000000E-01 3.42992887317E+04 1.37507054009E+01 3.39720975145E+04 1.28779156510E+01 3.57938022149E+04 1.72356982864E+01 3.56975935318E+04 1.61726527143E+01 3.46606567366E+04 1.44976274499E+01 3.26853522757E+04 1.12609376591E+01 3.31105465445E+04 1.18982332808E+01 
4.00000000000E-01 5.00000000000E-01 6.00000000000E-01 3.33289695438E+04 1.29020005379E+01 3.30219999333E+04 1.21631512605E+01 3.47852371497E+04 1.61812461003E+01 3.47036623045E+04 1.52637521767E+01 3.36693457879E+04 1.36041448118E+01 3.17553826859E+04 1.05961691132E+01 3.21589986752E+04 1.11813744060E+01 
6.00000000000E-01 7.00000000000E-01 8.00000000000E-01 3.19599180330E+04 1.35380410982E+01 3.16732845525E+04 1.27430323693E+01 3.33781149585E+04 1.69919983566E+01 3.33033532972E+04 1.59994385038E+01 3.22798708079E+04 1.42819979432E+01 3.04374758738E+04 1.11076664707E+01 3.08158156894E+04 1.17241481587E+01 
8.00000000000E-01 9.00000000000E-01 1.00000000000E+00 3.01786976984E+04 1.27791656581E+01 2.99233304487E+04 1.20801597030E+01 3.15384461320E+04 1.60228366401E+01 3.14792799935E+04 1.51683586302E+01 3.04672365551E+04 1.34480069558E+01 2.87276293211E+04 1.04967769976E+01 2.90700164103E+04 1.10541600602E+01 
1.00000000000E+00 1.10000000000E+00 1.20000000000E+00 2.80309988405E+04 1.32171952531E+01 2.78149829672E+04 1.24771331831E+01 2.93162827525E+04 1.65795544000E+01 2.92805969528E+04 1.56665224245E+01 2.82787087356E+04 1.39447847485E+01 2.66688533601E+04 1.08465224448E+01 2.69660768144E+04 1.14467904811E+01 
1.20000000000E+00 1.30000000000E+00 1.40000000000E+00 2.55964015877E+04 1.19631367642E+01 2.54198327316E+04 1.13550468567E+01 2.67971564953E+04 1.49868283170E+01 2.67811295697E+04 1.42345607359E+01 2.58038546455E+04 1.25559507766E+01 2.43353119173E+04 9.83205174790E+00 2.45860571685E+04 1.03297739568E+01 
1.40000000000E+00 1.50000000000E+00 1.60000000000E+00 2.29759007034E+04 1.18147937672E+01 2.28403560491E+04 1.12696423987E+01 2.40869040960E+04 1.48273700007E+01 2.40916698225E+04 1.41486109958E+01 2.31416238831E+04 1.23475014971E+01 2.18220595304E+04 9.69750223797E+00 2.20254657607E+04 1.01387839328E+01 
1.60000000000E+00 1.70000000000E+00 1.80000000000E+00 2.02027476845E+04 1.07619613140E+01 2.01099328716E+04 1.02901111971E+01 2.12065572701E+04 1.34690957614E+01 2.12330041736E+04 1.28838512076E+01 2.03272376966E+04 1.12296783067E+01 1.91712800154E+04 8.84942154376E+00 1.93269937842E+04 9.24526744848E+00 
1.80000000000E+00 1.90000000000E+00 2.00000000000E+00 1.74290469337E+04 1.05107394038E+01 1.73686017063E+04 1.00895950545E+01 1.83275661965E+04 1.31779485196E+01 1.83666019700E+04 1.26536176889E+01 1.75174611074E+04 1.09330417465E+01 1.65176740572E+04 8.63540360396E+00 1.66314951317E+04 8.98510528623E+00 
2.00000000000E+00 2.10000000000E+00 2.20000000000E+00 1.47308276570E+04 9.45182587584E+00 1.47031671910E+04 9.09508218091E+00 1.55227286597E+04 1.18309802815E+01 1.55779933589E+04 1.15081845514E+01 1.47846120951E+04 9.74771121437E+00 1.39382126824E+04 7.70042683644E+00 1.40126025411E+04 7.94868562991E+00 
2.20000000000E+00 2.30000000000E+00 2.40000000000E+00 1.22262729790E+04 9.44786300452E+00 1.22256803414E+04 9.19039088446E+00 1.29150176730E+04 1.18485092210E+01 1.29788454023E+04 1.15224140672E+01 1.22533924848E+04 9.71674747034E+00 1.15492823210E+04 7.75835184179E+00 1.15924608827E+04 7.98381811481E+00 
2.40000000000E+00 2.50000000000E+00 2.60000000000E+00 9.93616184864E+03 7.69826592343E+00 9.95424025778E+03 7.64175359005E+00 1.05308413474E+04 9.61552579311E+00 1.05990170478E+04 9.55741770214E+00 9.94092912090E+03 7.69896977982E+00 9.36314863774E+03 6.34297165545E+00 9.38002249990E+03 6.35497256796E+00 
2.60000000000E+00 2.70000000000E+00 2.80000000000E+00 7.88025640785E+03 6.61058100673E+00 7.91063781281E+03 6.58050311756E+00 8.38579236867E+03 8.24916907789E+00 8.45364450282E+03 8.22334156740E+00 7.86985490728E+03 6.68884303142E+00 7.40383167044E+03 5.44672167227E+00 7.40292314792E+03 5.52083374484E+00 
2.80000000000E+00 2.90000000000E+00 3.00000000000E+00 6.07581869764E+03 5.95040915797E+00 6.11290386426E+03 5.94936961325E+00 6.49532204420E+03 7.41577588056E+00 6.55933436991E+03 7.42187582259E+00 6.05637148087E+03 6.00534073643E+00 5.68935654033E+03 4.91703466402E+00 5.67589504858E+03 4.96386028174E+00 
3.00000000000E+00 3.20000000000E+00 3.40000000000E+00 3.90056627988E+03 3.19173238747E+00 3.94282932887E+03 3.23729469794E+00 4.20905318898E+03 3.97360819866E+00 4.26723290633E+03 4.03193074327E+00 3.87149699756E+03 3.21737924614E+00 3.62757690683E+03 2.64470551010E+00 3.60301517657E+03 2.65415491412E+00 
3.40000000000E+00 3.60000000000E+00 3.80000000000E+00 1.90066256150E+03 2.65102922652E+00 1.93849643975E+03 2.72184040421E+00 2.08795825461E+03 3.30739228396E+00 2.13289358459E+03 3.40220789824E+00 1.87228340517E+03 2.62439673643E+00 1.74417978849E+03 2.18693745174E+00 1.71790312168E+03 2.17269342191E+00 
3.80000000000E+00 4.10000000000E+00 4.40000000000E+00 6.11156398189E+02 1.45439876338E+00 6.32517528980E+02 1.52317831785E+00 6.89123326846E+02 1.81920900533E+00 7.13116658984E+02 1.90611771255E+00 5.93792905580E+02 1.42059464416E+00 5.49483048054E+02 1.19894936844E+00 5.33571423353E+02 1.17177139379E+00 
#nx: 3


==> anc/results/NLO.cross.dat <==
#labels: tot_scale01[1] tot_scale01_Err[2] tot_scale02[3] tot_scale02_Err[4] tot_scale03[5] tot_scale03_Err[6] tot_scale04[7] tot_scale04_Err[8] tot_scale05[9] tot_scale05_Err[10] tot_scale06[11] tot_scale06_Err[12] tot_scale07[13] tot_scale07_Err[14] qbqb_scale01[15] qbqb_scale01_Err[16] qbqb_scale02[17] qbqb_scale02_Err[18] qbqb_scale03[19] qbqb_scale03_Err[20] qbqb_scale04[21] qbqb_scale04_Err[22] qbqb_scale05[23] qbqb_scale05_Err[24] qbqb_scale06[25] qbqb_scale06_Err[26] qbqb_scale07[27] qbqb_scale07_Err[28] gqb_scale01[29] gqb_scale01_Err[30] gqb_scale02[31] gqb_scale02_Err[32] gqb_scale03[33] gqb_scale03_Err[34] gqb_scale04[35] gqb_scale04_Err[36] gqb_scale05[37] gqb_scale05_Err[38] gqb_scale06[39] gqb_scale06_Err[40] gqb_scale07[41] gqb_scale07_Err[42] qqb_scale01[43] qqb_scale01_Err[44] qqb_scale02[45] qqb_scale02_Err[46] qqb_scale03[47] qqb_scale03_Err[48] qqb_scale04[49] qqb_scale04_Err[50] qqb_scale05[51] qqb_scale05_Err[52] qqb_scale06[53] qqb_scale06_Err[54] qqb_scale07[55] qqb_scale07_Err[56] qbg_scale01[57] qbg_scale01_Err[58] qbg_scale02[59] qbg_scale02_Err[60] qbg_scale03[61] qbg_scale03_Err[62] qbg_scale04[63] qbg_scale04_Err[64] qbg_scale05[65] qbg_scale05_Err[66] qbg_scale06[67] qbg_scale06_Err[68] qbg_scale07[69] qbg_scale07_Err[70] gg_scale01[71] gg_scale01_Err[72] gg_scale02[73] gg_scale02_Err[74] gg_scale03[75] gg_scale03_Err[76] gg_scale04[77] gg_scale04_Err[78] gg_scale05[79] gg_scale05_Err[80] gg_scale06[81] gg_scale06_Err[82] gg_scale07[83] gg_scale07_Err[84] qg_scale01[85] qg_scale01_Err[86] qg_scale02[87] qg_scale02_Err[88] qg_scale03[89] qg_scale03_Err[90] qg_scale04[91] qg_scale04_Err[92] qg_scale05[93] qg_scale05_Err[94] qg_scale06[95] qg_scale06_Err[96] qg_scale07[97] qg_scale07_Err[98] qbq_scale01[99] qbq_scale01_Err[100] qbq_scale02[101] qbq_scale02_Err[102] qbq_scale03[103] qbq_scale03_Err[104] qbq_scale04[105] qbq_scale04_Err[106] qbq_scale05[107] qbq_scale05_Err[108] qbq_scale06[109] qbq_scale06_Err[110] qbq_scale07[111] qbq_scale07_Err[112] gq_scale01[113] gq_scale01_Err[114] gq_scale02[115] gq_scale02_Err[116] gq_scale03[117] gq_scale03_Err[118] gq_scale04[119] gq_scale04_Err[120] gq_scale05[121] gq_scale05_Err[122] gq_scale06[123] gq_scale06_Err[124] gq_scale07[125] gq_scale07_Err[126] qq_scale01[127] qq_scale01_Err[128] qq_scale02[129] qq_scale02_Err[130] qq_scale03[131] qq_scale03_Err[132] qq_scale04[133] qq_scale04_Err[134] qq_scale05[135] qq_scale05_Err[136] qq_scale06[137] qq_scale06_Err[138] qq_scale07[139] qq_scale07_Err[140]
#neval: 20296269610
6.86090780401E+04 7.69540085785E+00 6.82264181596E+04 7.28435395651E+00 7.19988625022E+04 9.66204586393E+00 7.20405358617E+04 9.15135503651E+00 6.90898659588E+04 8.11349602526E+00 6.51173993784E+04 6.31651174828E+00 6.57133195596E+04 6.66335933165E+00 1.20766797699E+02 3.17580443290E-01 2.74899081761E+02 3.05897462028E-01 1.49894436899E+02 4.03709409774E-01 3.44235014081E+02 3.88754887993E-01 -4.65607570276E+01 3.30092234075E-01 9.94834380088E+01 2.56666784209E-01 -3.65932628376E+01 2.66741118257E-01 8.93839705833E+03 1.50240277124E+00 8.28801542609E+03 1.44185583470E+00 9.51235831820E+03 1.83363415666E+00 8.75196562565E+03 1.76284563855E+00 9.57130197864E+03 1.56085546432E+00 8.39919278295E+03 1.27188962372E+00 8.93340923605E+03 1.32337917241E+00 8.45452485129E+03 6.16677129150E+00 8.02103825622E+03 5.69354174849E+00 8.60264936291E+03 7.81711604661E+00 8.16104012517E+03 7.22122727351E+00 8.86554042615E+03 6.56578047928E+00 8.19670652044E+03 5.00580112117E+00 8.58263454305E+03 5.33325998284E+00 8.93681119893E+03 1.42249476133E+00 8.28630452122E+03 1.36225656886E+00 9.51088576519E+03 1.70846767587E+00 8.75028799240E+03 1.63925716061E+00 9.56975601154E+03 1.48810655106E+00 8.39759519607E+03 1.22402753830E+00 8.93185703515E+03 1.28152869864E+00 -1.75496597196E+03 1.19977934824E+00 2.35013968559E+02 1.37845472442E+00 -2.22094434835E+03 1.52499266638E+00 2.88916817268E+02 1.75214303587E+00 -3.56846639073E+03 1.32685709219E+00 -1.42322661845E+03 9.69788283167E-01 -2.89763164584E+03 1.07331215054E+00 1.72337143179E+04 2.45349088667E+00 1.65843784613E+04 2.39112583104E+00 1.83073121666E+04 3.03838896194E+00 1.75872409100E+04 2.95925430372E+00 1.78956077896E+04 2.51177772667E+00 1.62161082059E+04 2.04372769670E+00 1.67862144754E+04 2.09172867299E+00 8.44127329189E+03 2.18062847943E+00 8.00913267107E+03 2.06686086774E+00 8.58608116735E+03 2.71130777149E+00 8.14618611343E+03 2.58124029247E+00 8.85141031322E+03 2.29878719572E+00 8.18576183588E+03 1.81617105129E+00 8.57117232840E+03 1.92459056281E+00 1.72336265770E+04 1.90226740886E+00 1.65840302879E+04 1.86571462203E+00 1.83074523583E+04 2.31593110281E+00 1.75870077807E+04 2.27118585298E+00 1.78956659237E+04 1.94954708920E+00 1.62158744067E+04 1.61364847849E+00 1.67860766453E+04 1.65336932558E+00 1.00492991901E+03 9.87782139385E-01 1.94360548557E+03 1.11655962343E+00 1.24317327514E+03 1.23759155694E+00 2.42365548288E+03 1.41667873679E+00 5.56106637603E+01 8.97172872762E-01 8.29903610794E+02 7.99249911944E-01 5.61802049784E+01 7.25871682482E-01 
#nx: 0


==> anc/results/NLO.njets.dat <==
#labels: njets_lower[1] njets_center[2] njets_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 20296269610
#overflow:lower center upper 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
-5.00000000000E-01 0.00000000000E+00 5.00000000000E-01 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
5.00000000000E-01 1.00000000000E+00 1.50000000000E+00 5.51575187117E+04 7.72275222793E+00 5.44058906574E+04 7.33658092329E+00 5.53260292713E+04 9.69633681532E+00 5.49147645851E+04 9.21756145844E+00 5.60487834470E+04 8.14061579547E+00 5.40250079496E+04 6.33822981518E+00 5.49612060427E+04 6.68553115117E+00 
1.50000000000E+00 2.00000000000E+00 2.50000000000E+00 1.34512662463E+04 8.66874565243E-01 1.38212025048E+04 9.01189167876E-01 1.66725332232E+04 1.07926821212E+00 1.71266605497E+04 1.12058017521E+00 1.30409896785E+04 8.33806977893E-01 1.10921470465E+04 7.12860393224E-01 1.07519483305E+04 6.86002692246E-01 
2.50000000000E+00 3.00000000000E+00 3.50000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
#nx: 3


==> anc/results/NLO.ptj1.dat <==
#labels: ptj1_lower[1] ptj1_center[2] ptj1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 20296269610
#overflow:lower center upper 1.06333624883E+00 1.70326486448E-03 1.17592931274E+00 1.94480719344E-03 1.19010816001E+00 1.99688000215E-03 1.31227581945E+00 2.28040134757E-03 9.69645137939E-01 1.53002215402E-03 9.59489856558E-01 1.47738783892E-03 8.73122005268E-01 1.32147223219E-03 
3.00000000000E+01 3.25000000000E+01 3.50000000000E+01 2.80985413966E+03 1.92937496598E+00 2.76262114721E+03 1.80907651964E+00 2.94321201399E+03 2.44284375561E+00 2.92125990654E+03 2.29138493362E+00 2.85188859266E+03 2.03457375244E+00 2.66886547085E+03 1.56728088938E+00 2.72007161547E+03 1.65349778470E+00 
3.50000000000E+01 3.75000000000E+01 4.00000000000E+01 2.11263668137E+03 1.62334768914E+00 2.08452536580E+03 1.52221197335E+00 2.21318236998E+03 2.05420974046E+00 2.20256337641E+03 1.92619470107E+00 2.13925894653E+03 1.70711715214E+00 2.00679887597E+03 1.31812788966E+00 2.03937416630E+03 1.38608345036E+00 
4.00000000000E+01 4.50000000000E+01 5.00000000000E+01 1.44923242535E+03 5.17577198617E-01 1.43629341818E+03 4.94556607179E-01 1.51699065581E+03 6.51785050205E-01 1.51470408710E+03 6.22997429788E-01 1.46338551979E+03 5.37661264635E-01 1.37765329332E+03 4.22423652114E-01 1.39501784097E+03 4.38889223260E-01 
5.00000000000E+01 5.50000000000E+01 6.00000000000E+01 9.07937772886E+02 3.03511908651E-01 9.04131343906E+02 2.97044393120E-01 9.49467143328E+02 3.79473672614E-01 9.51099315734E+02 3.71504155575E-01 9.13984660911E+02 3.09734203674E-01 8.63922476155E+02 2.49411476058E-01 8.71190853190E+02 2.47662640524E-01 
6.00000000000E+01 6.50000000000E+01 7.00000000000E+01 5.91564165838E+02 2.02767411170E-01 5.91406652007E+02 2.01345159747E-01 6.18893216559E+02 2.51928339436E-01 6.21501373014E+02 2.50386538958E-01 5.93844979188E+02 2.04456816317E-01 5.62868560091E+02 1.67588664221E-01 5.65523179827E+02 1.69893423870E-01 
7.00000000000E+01 7.50000000000E+01 8.00000000000E+01 3.96320737644E+02 1.61255570233E-01 3.97537018388E+02 1.61177498046E-01 4.15470711221E+02 1.99795509431E-01 4.18049852618E+02 1.99875300574E-01 3.96903984751E+02 1.61700238593E-01 3.76650684082E+02 1.33531609969E-01 3.77248963535E+02 1.34027998880E-01 
8.00000000000E+01 9.00000000000E+01 1.00000000000E+02 2.32513384541E+02 6.47690067422E-02 2.34264206500E+02 6.53307690350E-02 2.45482523096E+02 7.95821081191E-02 2.47722965447E+02 8.03837405821E-02 2.31914999137E+02 6.45937262426E-02 2.19903147687E+02 5.40987275142E-02 2.19191512441E+02 5.40312976415E-02 
1.00000000000E+02 1.10000000000E+02 1.20000000000E+02 1.19612230557E+02 4.91137962656E-02 1.21170410535E+02 5.01311178125E-02 1.27083422315E+02 6.02726677392E-02 1.28724854534E+02 6.15936981272E-02 1.18725873919E+02 4.83059728310E-02 1.12635798403E+02 4.10200114451E-02 1.11628996112E+02 4.03148433577E-02 
1.20000000000E+02 1.30000000000E+02 1.40000000000E+02 6.61748497906E+01 2.91071420103E-02 6.73356487723E+01 2.99397384106E-02 7.05634261664E+01 3.54623871822E-02 7.17026119549E+01 3.65382955626E-02 6.54177360133E+01 2.84492129646E-02 6.21609414663E+01 2.44487269140E-02 6.13133315752E+01 2.39358423771E-02 
1.40000000000E+02 1.50000000000E+02 1.60000000000E+02 3.87713871171E+01 2.10956473281E-02 3.96187248469E+01 2.18653159749E-02 4.14888923711E+01 2.56081824333E-02 4.22994524800E+01 2.65963509518E-02 3.81641540390E+01 1.88328040368E-02 3.63288518985E+01 1.77652699106E-02 3.56647293510E+01 1.59230223089E-02 
1.60000000000E+02 1.70000000000E+02 1.80000000000E+02 2.36260001898E+01 1.73140360242E-02 2.42304743871E+01 1.80805519465E-02 2.53549996120E+01 2.10128333147E-02 2.59258691599E+01 2.19739873537E-02 2.31832663100E+01 1.66256244724E-02 2.20917643630E+01 1.45658919359E-02 2.16111995655E+01 1.40066637108E-02 
1.80000000000E+02 1.90000000000E+02 2.00000000000E+02 1.49098629852E+01 1.55920349620E-02 1.53473587102E+01 1.64263133827E-02 1.60498886160E+01 1.89037219226E-02 1.64636450229E+01 1.99365721105E-02 1.45771925695E+01 1.48637393735E-02 1.39099227499E+01 1.31163066835E-02 1.35547182070E+01 1.25164341225E-02 
2.00000000000E+02 2.10000000000E+02 2.20000000000E+02 9.66899197274E+00 7.54600188706E-03 9.98778146969E+00 8.00676568408E-03 1.04358438408E+01 9.06407402433E-03 1.07383353340E+01 9.63581238167E-03 9.42109576679E+00 7.17716640086E-03 9.00276079464E+00 6.41593021283E-03 8.74155998461E+00 6.11583761154E-03 
2.20000000000E+02 2.35000000000E+02 2.50000000000E+02 5.89493240585E+00 3.94695879771E-03 6.11339121751E+00 4.18372426210E-03 6.38396100693E+00 4.70618645939E-03 6.59341155443E+00 5.00542710843E-03 5.72059363858E+00 3.75691842200E-03 5.47415473243E+00 3.37969483377E-03 5.29337253209E+00 3.22591590808E-03 
2.50000000000E+02 2.65000000000E+02 2.80000000000E+02 3.33379318945E+00 2.70730242716E-03 3.47420684903E+00 2.91379983909E-03 3.62185708744E+00 3.21434152679E-03 3.75822428439E+00 3.47415463284E-03 3.22004162819E+00 2.56168160925E-03 3.08808138136E+00 2.32730485243E-03 2.97196134001E+00 2.20940678980E-03 
2.80000000000E+02 2.95000000000E+02 3.10000000000E+02 1.96628296575E+00 1.89509440731E-03 2.05852337573E+00 2.04546694143E-03 2.14307525351E+00 2.23740705454E-03 2.23388618513E+00 2.42948066540E-03 1.89068346060E+00 1.78481003800E-03 1.81665996133E+00 1.63853675675E-03 1.74043842163E+00 1.54908363698E-03 
3.10000000000E+02 3.25000000000E+02 3.40000000000E+02 1.19738791684E+00 1.28733586251E-03 1.25867327265E+00 1.39956583298E-03 1.30874591322E+00 1.50840056312E-03 1.36955232898E+00 1.65098628672E-03 1.14675758995E+00 1.20974038066E-03 1.10376627999E+00 1.12083554783E-03 1.05328239809E+00 1.05731776591E-03 
3.40000000000E+02 3.55000000000E+02 3.70000000000E+02 7.45158202216E-01 9.46227106794E-04 7.86506527414E-01 1.02584846938E-03 8.16242462184E-01 1.10443372367E-03 8.57790354452E-01 1.20793549933E-03 7.10482925660E-01 9.07160079718E-04 6.85583945814E-01 8.27326945848E-04 6.51321471286E-01 7.98368049688E-04 
3.70000000000E+02 3.85000000000E+02 4.00000000000E+02 4.77779986014E-01 8.61368423907E-04 5.05981282339E-01 9.40957019276E-04 5.24391219970E-01 1.00946894594E-03 5.53077957563E-01 1.11294556902E-03 4.53988669423E-01 7.95767795668E-04 4.38638302037E-01 7.41509374351E-04 4.15427702085E-01 6.90740612423E-04 
4.00000000000E+02 4.25000000000E+02 4.50000000000E+02 2.75726082923E-01 3.47013817402E-04 2.93423089994E-01 3.81350643856E-04 3.03487269779E-01 4.04697535969E-04 3.21559320929E-01 4.47987701320E-04 2.60879329258E-01 3.23740359494E-04 2.52642570637E-01 3.03092495637E-04 2.38231213072E-01 2.83847494789E-04 
4.50000000000E+02 4.75000000000E+02 5.00000000000E+02 1.41883826816E-01 1.99124760186E-04 1.51851552300E-01 2.19899223029E-04 1.56612208788E-01 2.32081583370E-04 1.66929071128E-01 2.57493386683E-04 1.33500504553E-01 1.84596036564E-04 1.29685124468E-01 1.73860931497E-04 1.21630889090E-01 1.61732095305E-04 
5.00000000000E+02 5.25000000000E+02 5.50000000000E+02 7.61445543815E-02 1.19292925983E-04 8.19035809337E-02 1.32627529006E-04 8.42465218560E-02 1.38740275166E-04 9.02659445147E-02 1.55495433247E-04 7.12770233175E-02 1.10561263314E-04 6.94387457922E-02 1.04116012763E-04 6.47993818395E-02 9.71010293814E-05 
5.50000000000E+02 6.25000000000E+02 7.00000000000E+02 2.67653560222E-02 2.87940301702E-05 2.90357836292E-02 3.22174323781E-05 2.97301123665E-02 3.35120696546E-05 3.21334358432E-02 3.77333781458E-05 2.48602025849E-02 2.65495906940E-05 2.43269332463E-02 2.51589048224E-05 2.25293561976E-02 2.33009395935E-05 
#nx: 3


==> anc/results/NLO.ptj1_exc.dat <==
#labels: ptj1_exc_lower[1] ptj1_exc_center[2] ptj1_exc_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 20296269610
#overflow:lower center upper 2.34428274565E+00 8.37163124918E-03 1.73025401600E+00 9.07137748056E-03 1.53268586379E+00 9.54067295308E-03 6.36070292770E-01 1.04804641062E-02 2.82363064822E+00 8.09212221347E-03 2.90079322872E+00 7.50061128604E-03 3.21064268998E+00 7.28349708890E-03 
3.00000000000E+01 3.25000000000E+01 3.50000000000E+01 2.72973950648E+03 1.93951483965E+00 2.68277699492E+03 1.80871395214E+00 2.84212365926E+03 2.44287502561E+00 2.82075525442E+03 2.28635344645E+00 2.77203765704E+03 2.04506508811E+00 2.60356928413E+03 1.57540992839E+00 2.65499117121E+03 1.66190699865E+00 
3.50000000000E+01 3.75000000000E+01 4.00000000000E+01 1.93751038265E+03 1.62240429688E+00 1.90972765129E+03 1.52140137390E+00 1.99339206780E+03 2.05292635664E+00 1.98317487808E+03 1.92516947110E+00 1.96539464669E+03 1.70637704235E+00 1.86384421287E+03 1.31735747996E+00 1.89742621884E+03 1.38557942274E+00 
4.00000000000E+01 4.50000000000E+01 5.00000000000E+01 1.23589381461E+03 5.16515201211E-01 1.22179167661E+03 4.93719857245E-01 1.25003527589E+03 6.50477865512E-01 1.24629209581E+03 6.21639330357E-01 1.25288369112E+03 5.36757997399E-01 1.20308960621E+03 4.21579032058E-01 1.22277609643E+03 4.38148990700E-01 
5.00000000000E+01 5.50000000000E+01 6.00000000000E+01 7.08077353175E+02 3.02149366713E-01 7.01514796502E+02 2.95593013438E-01 7.00252496575E+02 3.77782312412E-01 6.98458642891E+02 3.69701035964E-01 7.18058190232E+02 3.08266050303E-01 6.99922358632E+02 2.48294821074E-01 7.10472934367E+02 2.53435078347E-01 
6.00000000000E+01 6.50000000000E+01 7.00000000000E+01 4.25483871474E+02 2.01328716370E-01 4.21837502354E+02 1.99722160428E-01 4.12464857498E+02 2.50142002956E-01 4.10740968990E+02 2.48371479710E-01 4.32022092498E+02 2.03118402112E-01 4.26239211368E+02 1.66409285558E-01 4.32398088666E+02 1.68802262013E-01 
7.00000000000E+01 7.50000000000E+01 8.00000000000E+01 2.63756709832E+02 1.59408397903E-01 2.61258899336E+02 1.59027408426E-01 2.51175681930E+02 1.97500284622E-01 2.49154823825E+02 1.97204946154E-01 2.68467503403E+02 1.60545147738E-01 2.67341209362E+02 1.32017736987E-01 2.71344183147E+02 1.33078454157E-01 
8.00000000000E+01 9.00000000000E+01 1.00000000000E+02 1.39737051460E+02 6.37929122868E-02 1.38148542563E+02 6.43125806494E-02 1.30924293673E+02 7.83707637809E-02 1.29044550290E+02 7.91237411801E-02 1.42603914049E+02 6.37482580899E-02 1.43172922335E+02 5.32995114669E-02 1.45328527138E+02 5.33397461952E-02 
1.00000000000E+02 1.10000000000E+02 1.20000000000E+02 6.29811489460E+01 4.84250320563E-02 6.19118996484E+01 4.93808217632E-02 5.74740566366E+01 5.94243819354E-02 5.58877776784E+01 6.06708675107E-02 6.46651237716E+01 4.76353112021E-02 6.56264705693E+01 4.04627258748E-02 6.67531876384E+01 3.98003847732E-02 
1.20000000000E+02 1.30000000000E+02 1.40000000000E+02 3.12011342289E+01 2.83895880115E-02 3.04200998157E+01 2.91670369675E-02 2.77440758716E+01 3.45775936497E-02 2.65066281671E+01 3.55883084502E-02 3.22753742963E+01 2.78056232486E-02 3.30362105330E+01 2.38574195006E-02 3.37141176048E+01 2.34063893894E-02 
1.40000000000E+02 1.50000000000E+02 1.60000000000E+02 1.66403080622E+01 1.86737829558E-02 1.60800424306E+01 1.93356773908E-02 1.44862957387E+01 2.26166300778E-02 1.35799914017E+01 2.34793317491E-02 1.73386304040E+01 1.81613333661E-02 1.78471814712E+01 1.57724707227E-02 1.82735417059E+01 1.53712373577E-02 
1.60000000000E+02 1.70000000000E+02 1.80000000000E+02 9.30621502080E+00 1.97099899454E-02 8.89598509313E+00 2.05830041936E-02 7.93605715999E+00 2.39396778588E-02 7.27294981340E+00 2.50273436247E-02 9.77718738851E+00 1.89064324166E-02 1.01036149534E+01 1.65594736675E-02 1.03880722873E+01 1.59020794822E-02 
1.80000000000E+02 1.90000000000E+02 2.00000000000E+02 5.41046397662E+00 1.07648483276E-02 5.11527867442E+00 1.13488582291E-02 4.52559365009E+00 1.29794396744E-02 4.05069283154E+00 1.37150827208E-02 5.73019055190E+00 1.03095478271E-02 5.93971284815E+00 9.11638671714E-03 6.13196817214E+00 8.74816444102E-03 
2.00000000000E+02 2.10000000000E+02 2.20000000000E+02 3.24260506089E+00 7.21907800420E-03 3.02846044876E+00 7.66614360112E-03 2.65831834483E+00 8.66457572355E-03 2.31595030915E+00 9.22036461768E-03 3.46304319334E+00 6.88707071950E-03 3.60021349330E+00 6.14472117704E-03 3.73278506055E+00 5.87572510865E-03 
2.20000000000E+02 2.35000000000E+02 2.50000000000E+02 1.82106440055E+00 3.69336340902E-03 1.67680839250E+00 3.92718904664E-03 1.46632102693E+00 4.39522770232E-03 1.23801325215E+00 4.69204327406E-03 1.96257914738E+00 3.53541490428E-03 2.04194553116E+00 3.17072727018E-03 2.12733453402E+00 3.04341900961E-03 
2.50000000000E+02 2.65000000000E+02 2.80000000000E+02 9.30690294715E-01 2.54338637448E-03 8.39905510331E-01 2.72504284769E-03 7.29281798831E-01 3.01382359552E-03 5.87395318204E-01 3.24427190728E-03 1.01560669142E+00 2.41989791351E-03 1.05874332258E+00 2.19165377388E-03 1.11040744345E+00 2.09246724087E-03 
2.80000000000E+02 2.95000000000E+02 3.10000000000E+02 5.02137455380E-01 1.77224398874E-03 4.44616142142E-01 1.90325593501E-03 3.85097683034E-01 2.08695412775E-03 2.96015403208E-01 2.25673212345E-03 5.54236166477E-01 1.67873576884E-03 5.77736668720E-01 1.53688843843E-03 6.09521936269E-01 1.46182956124E-03 
3.10000000000E+02 3.25000000000E+02 3.40000000000E+02 2.82557075533E-01 1.19442613608E-03 2.45234773473E-01 1.28860902167E-03 2.12754327985E-01 1.39426858138E-03 1.55453842969E-01 1.51559209593E-03 3.15283191404E-01 1.12233266314E-03 3.28093475590E-01 1.03680011121E-03 3.48377998015E-01 9.85686683573E-04 
3.40000000000E+02 3.55000000000E+02 3.70000000000E+02 1.60108191897E-01 8.96216836303E-04 1.35466052323E-01 9.67969729108E-04 1.16737151654E-01 1.04312958401E-03 7.93907421431E-02 1.13764334761E-03 1.80924571919E-01 8.64471725240E-04 1.88766605161E-01 7.86129245435E-04 2.01629626102E-01 7.63438318327E-04 
3.70000000000E+02 3.85000000000E+02 4.00000000000E+02 9.59602118175E-02 8.13962928982E-04 7.93812874045E-02 8.85841554488E-04 6.86958208149E-02 9.51705287785E-04 4.39417625066E-02 1.04643735683E-03 1.09647228719E-01 7.54661864389E-04 1.13914134780E-01 7.01755138917E-04 1.22579130078E-01 6.56566439346E-04 
4.00000000000E+02 4.25000000000E+02 4.50000000000E+02 5.06780258106E-02 3.74654906929E-04 4.08032312537E-02 4.09109946397E-04 3.54472773328E-02 4.38682190300E-04 2.06825048517E-02 4.81930379260E-04 5.87736680804E-02 3.50456649192E-04 6.09162532008E-02 3.25862515764E-04 6.60512325627E-02 3.05794398076E-04 
#nx: 3


==> anc/results/NLO.ptz.dat <==
#labels: ptz_lower[1] ptz_center[2] ptz_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 20296269610
#overflow:lower center upper 1.72200170537E+04 3.77496330745E+00 1.68543339977E+04 3.61546242076E+00 2.18163074753E+04 4.80545370933E+00 2.13482619485E+04 4.60199183003E+00 1.73625882968E+04 3.88566817648E+00 1.39557630122E+04 3.04748504213E+00 1.40692595641E+04 3.13662372778E+00 
3.00000000000E+01 4.50000000000E+01 6.00000000000E+01 1.01170258014E+03 3.12634024870E-01 1.01064436444E+03 2.92549975484E-01 9.26566299599E+02 3.94563148124E-01 9.42591290259E+02 3.68669171196E-01 1.02131318137E+03 3.31876888926E-01 1.04576388117E+03 2.55393860000E-01 1.06099576185E+03 2.71144328411E-01 
6.00000000000E+01 7.50000000000E+01 9.00000000000E+01 4.51373354350E+02 4.88459622833E-02 4.49452555807E+02 4.92040714309E-02 4.80630900484E+02 5.90937945601E-02 4.79572296464E+02 5.97708907891E-02 4.54274710609E+02 4.97390512508E-02 4.24236670332E+02 4.15865563729E-02 4.26866068267E+02 4.24264634373E-02 
9.00000000000E+01 1.05000000000E+02 1.20000000000E+02 1.43802031989E+02 2.47664626811E-02 1.44567148622E+02 2.52509128782E-02 1.52843191744E+02 2.98307330844E-02 1.53558454830E+02 3.05722093982E-02 1.43638835909E+02 2.48276152971E-02 1.35397959928E+02 2.11466172426E-02 1.34994686162E+02 2.12679526649E-02 
1.20000000000E+02 1.35000000000E+02 1.50000000000E+02 5.63467616184E+01 1.24155951207E-02 5.70242933859E+01 1.27910754455E-02 5.98437605267E+01 1.47788554793E-02 6.04053019751E+01 1.53124938781E-02 5.59651500975E+01 1.23614755837E-02 5.31043897681E+01 1.07140805446E-02 5.25855417763E+01 1.07032582185E-02 
1.50000000000E+02 1.65000000000E+02 1.80000000000E+02 2.49419182918E+01 7.12174897435E-03 2.53693336452E+01 7.40293223224E-03 2.64690837042E+01 8.41029219962E-03 2.68112401789E+01 8.80273216120E-03 2.46598338235E+01 7.03774343760E-03 2.35280284232E+01 6.18211406063E-03 2.31713289783E+01 6.13445249938E-03 
1.80000000000E+02 1.95000000000E+02 2.10000000000E+02 1.19827440686E+01 4.71974233449E-03 1.22374471621E+01 4.96785327696E-03 1.27108144248E+01 5.57191249838E-03 1.29120344150E+01 5.90229181005E-03 1.18018567358E+01 4.60076283593E-03 1.13100639260E+01 4.09470526148E-03 1.10885586338E+01 4.00687082752E-03 
2.10000000000E+02 2.25000000000E+02 2.40000000000E+02 6.12870679936E+00 3.45906965570E-03 6.27946954354E+00 3.69246092326E-03 6.49762362768E+00 4.08813359693E-03 6.61580544340E+00 4.38910074523E-03 6.01665585742E+00 3.32114567225E-03 5.78807618535E+00 2.99485582488E-03 5.65336080563E+00 2.88532319457E-03 
2.40000000000E+02 2.55000000000E+02 2.70000000000E+02 3.29478302309E+00 2.23380116216E-03 3.38603528249E+00 2.38238416444E-03 3.49207382493E+00 2.61863037523E-03 3.56356578227E+00 2.81352659814E-03 3.22455446336E+00 2.15273676101E-03 3.11299080202E+00 1.94867675029E-03 3.02989106004E+00 1.88613808396E-03 
2.70000000000E+02 2.85000000000E+02 3.00000000000E+02 1.84336097764E+00 1.25533872101E-03 1.89865346928E+00 1.32119122045E-03 1.95244671431E+00 1.43124633015E-03 1.99540725792E+00 1.52935265510E-03 1.79978732625E+00 1.24433560566E-03 1.74292447787E+00 1.12680749958E-03 1.69162466153E+00 1.12366471607E-03 
3.00000000000E+02 3.15000000000E+02 3.30000000000E+02 1.07461975483E+00 9.55360768841E-04 1.10920944560E+00 1.01777867729E-03 1.13779758095E+00 1.09584900992E-03 1.16491021164E+00 1.17715031433E-03 1.04658133874E+00 9.35396507570E-04 1.01607256037E+00 8.54024561217E-04 9.83578515541E-01 8.43255960341E-04 
#nx: 3


==> anc/results/NLO.ptz_y1.dat <==
#labels: ptz_y1_lower[1] ptz_y1_center[2] ptz_y1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 20296269610
#overflow:lower center upper 4.51861849846E+03 1.80907125805E+00 4.40883326403E+03 1.74047309468E+00 5.72880290235E+03 2.30351965675E+00 5.58827022552E+03 2.21688903828E+00 4.56736036050E+03 1.85880320302E+00 3.66012251477E+03 1.46015266871E+00 3.69904379342E+03 1.50021972779E+00 
3.00000000000E+01 4.50000000000E+01 6.00000000000E+01 2.63633547635E+02 1.05874640193E-01 2.63249250205E+02 1.00201883114E-01 2.39848833844E+02 1.32111692322E-01 2.44156801385E+02 1.25142044269E-01 2.66207689248E+02 1.12465162770E-01 2.73485556562E+02 8.76239695173E-02 2.77642064843E+02 9.30173657354E-02 
6.00000000000E+01 7.50000000000E+01 9.00000000000E+01 1.18531106108E+02 2.18542665229E-02 1.17861361459E+02 2.20119238866E-02 1.26033736135E+02 2.62140429596E-02 1.25587527505E+02 2.65763743214E-02 1.19420427299E+02 2.26552944571E-02 1.11520455106E+02 1.88065777380E-02 1.12336556711E+02 1.95095850741E-02 
9.00000000000E+01 1.05000000000E+02 1.20000000000E+02 3.77167848195E+01 1.05941884100E-02 3.78553905189E+01 1.04344442809E-02 4.00184294920E+01 1.26635440082E-02 4.01420012980E+01 1.25241547804E-02 3.77220427921E+01 1.08486014645E-02 3.55593640772E+01 9.19215389990E-03 3.55006166338E+01 9.30102998991E-03 
1.20000000000E+02 1.35000000000E+02 1.50000000000E+02 1.48075708417E+01 5.13718628723E-03 1.49577343970E+01 5.17693491726E-03 1.56978800543E+01 6.04279615051E-03 1.58166458697E+01 6.19763380683E-03 1.47304768725E+01 5.22407635200E-03 1.39747214872E+01 4.49246463143E-03 1.38603230908E+01 4.58081099228E-03 
1.50000000000E+02 1.65000000000E+02 1.80000000000E+02 6.61415230374E+00 3.18317756973E-03 6.71224077944E+00 3.27868235195E-03 7.00483495563E+00 3.74798860605E-03 7.07964737830E+00 3.88919688638E-03 6.55219564222E+00 3.20627319798E-03 6.24931754933E+00 2.79694856765E-03 6.16648890917E+00 2.81438919672E-03 
1.80000000000E+02 1.95000000000E+02 2.10000000000E+02 3.23322014420E+00 2.33312255741E-03 3.29461646157E+00 2.42228978389E-03 3.42335783926E+00 2.76402825734E-03 3.47017036757E+00 2.88545771437E-03 3.19040056704E+00 2.29926228223E-03 3.05598976908E+00 2.01683678216E-03 3.00197081695E+00 1.99293167090E-03 
2.10000000000E+02 2.25000000000E+02 2.40000000000E+02 1.68867813660E+00 1.14880871053E-03 1.72549478561E+00 1.20226834249E-03 1.78668064709E+00 1.32025438509E-03 1.81426234335E+00 1.39799689734E-03 1.66146727592E+00 1.15280670765E-03 1.59700328783E+00 1.02861418378E-03 1.56370392582E+00 1.03212213457E-03 
2.40000000000E+02 2.55000000000E+02 2.70000000000E+02 9.31248130605E-01 8.09080875619E-04 9.54423320761E-01 8.45891401285E-04 9.85237165097E-01 9.20265051805E-04 1.00269521266E+00 9.73644110456E-04 9.13483027609E-01 8.11221385335E-04 8.81132580911E-01 7.28441785080E-04 8.59637430786E-01 7.31585990777E-04 
2.70000000000E+02 2.85000000000E+02 3.00000000000E+02 5.34730855056E-01 5.65710053424E-04 5.49262790368E-01 5.89795490871E-04 5.65462950301E-01 6.37151397523E-04 5.76313264278E-01 6.75073695481E-04 5.23352225453E-01 5.69500518797E-04 5.06205887527E-01 5.14240405198E-04 4.92537817078E-01 5.19462830963E-04 
3.00000000000E+02 3.15000000000E+02 3.30000000000E+02 3.19083878128E-01 4.14154074538E-04 3.28552071045E-01 4.29276310079E-04 3.37418113438E-01 4.58615602679E-04 3.44499434558E-01 4.89012184883E-04 3.11598377224E-01 4.13522338047E-04 3.02125713466E-01 3.80114008994E-04 2.93301128113E-01 3.80037234695E-04 
#nx: 3


==> anc/results/NLO_only.abs_yj1.dat <==
#labels: abs_yj1_lower[1] abs_yj1_center[2] abs_yj1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 16502582330
#overflow:lower center upper 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
0.00000000000E+00 1.00000000000E-01 2.00000000000E-01 7.04808073901E+03 1.29034518508E+01 7.90456445242E+03 1.20287147328E+01 5.16671084098E+03 1.62750440379E+01 6.41110998477E+03 1.51764096210E+01 6.64150562058E+03 1.37470624222E+01 8.12381043658E+03 1.05653395447E+01 7.86131872260E+03 1.12262896475E+01 
2.00000000000E-01 3.00000000000E-01 4.00000000000E-01 6.98853495160E+03 1.34516637094E+01 7.83132960951E+03 1.25975351903E+01 5.14964982323E+03 1.69337739302E+01 6.37111492832E+03 1.58902926004E+01 6.59010146323E+03 1.41873108785E+01 8.03963890707E+03 1.09645774490E+01 7.78183793487E+03 1.15915089499E+01 
4.00000000000E-01 5.00000000000E-01 6.00000000000E-01 6.81706036135E+03 1.25905255231E+01 7.63272384415E+03 1.18724849066E+01 5.03718371379E+03 1.58670534943E+01 6.21994430116E+03 1.49708866399E+01 6.43112145184E+03 1.32814884058E+01 7.83073514458E+03 1.02883055215E+01 7.58145430152E+03 1.08628340510E+01 
6.00000000000E-01 7.00000000000E-01 8.00000000000E-01 6.61086477336E+03 1.32428925055E+01 7.37922809906E+03 1.24671103669E+01 4.93435734874E+03 1.66943767576E+01 6.04777131994E+03 1.57214485135E+01 6.25195152446E+03 1.39768076361E+01 7.56245732076E+03 1.08160011481E+01 7.33064394160E+03 1.14225947241E+01 
8.00000000000E-01 9.00000000000E-01 1.00000000000E+00 6.31848487550E+03 1.24789063869E+01 7.03308776698E+03 1.17993323838E+01 4.76458629922E+03 1.57198233823E+01 5.79785455814E+03 1.48855175299E+01 5.98793529347E+03 1.31375148584E+01 7.19667410043E+03 1.02000877414E+01 6.98258756898E+03 1.07477014079E+01 
1.00000000000E+00 1.10000000000E+00 1.20000000000E+00 5.95169699948E+03 1.29359288331E+01 6.60603531766E+03 1.22131897113E+01 4.53990517974E+03 1.62956948118E+01 5.48448936188E+03 1.54005496191E+01 5.64986655445E+03 1.36550472563E+01 6.74554323776E+03 1.05684631237E+01 6.54883598122E+03 1.11605481997E+01 
1.20000000000E+00 1.30000000000E+00 1.40000000000E+00 5.52523149916E+03 1.16798715598E+01 6.10961541768E+03 1.10886558498E+01 4.27313958092E+03 1.47007888529E+01 5.11419649748E+03 1.39658712897E+01 5.25909217785E+03 1.22644011439E+01 6.22474480243E+03 9.55226098755E+00 6.04985495083E+03 1.00422032388E+01 
1.40000000000E+00 1.50000000000E+00 1.60000000000E+00 5.07228370552E+03 1.15534154026E+01 5.58341939676E+03 1.10232459687E+01 3.99407179628E+03 1.45639186184E+01 4.72725528828E+03 1.39004684734E+01 4.84317064683E+03 1.20788703379E+01 5.66813426390E+03 9.43898826687E+00 5.51672779782E+03 9.87329367834E+00 
1.60000000000E+00 1.70000000000E+00 1.80000000000E+00 4.54316860389E+03 1.04940373878E+01 4.98371169445E+03 1.00368971210E+01 3.63071971844E+03 1.31983463880E+01 4.25798781993E+03 1.26281854914E+01 4.35009303053E+03 1.09548753368E+01 5.04302281794E+03 8.58486781087E+00 4.91340856097E+03 8.97435141567E+00 
1.80000000000E+00 1.90000000000E+00 2.00000000000E+00 4.03561034601E+03 1.02694803172E+01 4.39945465512E+03 9.86026343233E+00 3.29367230130E+03 1.29345853177E+01 3.81072019100E+03 1.24224513563E+01 3.87994152894E+03 1.06866869037E+01 4.43493639837E+03 8.39697937685E+00 4.32950485275E+03 8.74179972905E+00 
2.00000000000E+00 2.10000000000E+00 2.20000000000E+00 3.52291621593E+03 9.22552699545E+00 3.82017803700E+03 8.87752042400E+00 2.94051918947E+03 1.16024790038E+01 3.36190480547E+03 1.12909971051E+01 3.39855225503E+03 9.51721241273E+00 3.82811471907E+03 7.47471934195E+00 3.74253507316E+03 7.71906734207E+00 
2.20000000000E+00 2.30000000000E+00 2.40000000000E+00 3.03374713357E+03 9.25380360439E+00 3.27292918778E+03 9.00383305368E+00 2.59358128117E+03 1.16529700121E+01 2.92778942848E+03 1.13343835192E+01 2.93792210298E+03 9.52032829593E+00 3.25819424953E+03 7.56641316452E+00 3.19103109451E+03 7.78971210485E+00 
2.40000000000E+00 2.50000000000E+00 2.60000000000E+00 2.58347051119E+03 7.50106184513E+00 2.76973487270E+03 7.45342253735E+00 2.27381059123E+03 9.41609106135E+00 2.53159882582E+03 9.36725469154E+00 2.51051761748E+03 7.49617491014E+00 2.73244082035E+03 6.14845418203E+00 2.67962319556E+03 6.15533940591E+00 
2.60000000000E+00 2.70000000000E+00 2.80000000000E+00 2.16583306846E+03 6.42761909359E+00 2.30596914017E+03 6.40294325173E+00 1.96718878417E+03 8.06410658892E+00 2.15883838340E+03 8.04403473650E+00 2.11347760172E+03 6.50556004953E+00 2.25138910714E+03 5.26612815403E+00 2.21292923868E+03 5.34028262785E+00 
2.80000000000E+00 2.90000000000E+00 3.00000000000E+00 1.77648309759E+03 5.77503680553E+00 1.87787114349E+03 5.77738721750E+00 1.66503256669E+03 7.23818340871E+00 1.80164150001E+03 7.24791750677E+00 1.74151121716E+03 5.83137460218E+00 1.81357767109E+03 4.74442363821E+00 1.78630626950E+03 4.79271409201E+00 
3.00000000000E+00 3.20000000000E+00 3.40000000000E+00 1.27770998200E+03 3.08135586729E+00 1.33909363019E+03 3.12837962305E+00 1.26117433120E+03 3.86175563235E+00 1.34102220391E+03 3.92160890980E+00 1.25648420633E+03 3.10971986621E+00 1.26382670736E+03 2.53633437810E+00 1.24642751044E+03 2.54798328810E+00 
3.40000000000E+00 3.60000000000E+00 3.80000000000E+00 7.51607164275E+02 2.57332758044E+00 7.81905155904E+02 2.64380219738E+00 7.95740176495E+02 3.22872017896E+00 8.32259385923E+02 3.32334941530E+00 7.40345734629E+02 2.54549137896E+00 7.09130278198E+02 2.11038253226E+00 6.98303194535E+02 2.09523659651E+00 
3.80000000000E+00 4.10000000000E+00 4.40000000000E+00 3.03824156722E+02 1.40886623034E+00 3.16156225959E+02 1.47652182435E+00 3.43247190607E+02 1.77317530458E+00 3.57088834664E+02 1.85896721891E+00 2.96804850635E+02 1.37713171227E+00 2.72799101736E+02 1.15408296991E+00 2.66209595678E+02 1.12898763912E+00 
#nx: 3


==> anc/results/NLO_only.cross.dat <==
#labels: tot_scale01[1] tot_scale01_Err[2] tot_scale02[3] tot_scale02_Err[4] tot_scale03[5] tot_scale03_Err[6] tot_scale04[7] tot_scale04_Err[8] tot_scale05[9] tot_scale05_Err[10] tot_scale06[11] tot_scale06_Err[12] tot_scale07[13] tot_scale07_Err[14] qbqb_scale01[15] qbqb_scale01_Err[16] qbqb_scale02[17] qbqb_scale02_Err[18] qbqb_scale03[19] qbqb_scale03_Err[20] qbqb_scale04[21] qbqb_scale04_Err[22] qbqb_scale05[23] qbqb_scale05_Err[24] qbqb_scale06[25] qbqb_scale06_Err[26] qbqb_scale07[27] qbqb_scale07_Err[28] gqb_scale01[29] gqb_scale01_Err[30] gqb_scale02[31] gqb_scale02_Err[32] gqb_scale03[33] gqb_scale03_Err[34] gqb_scale04[35] gqb_scale04_Err[36] gqb_scale05[37] gqb_scale05_Err[38] gqb_scale06[39] gqb_scale06_Err[40] gqb_scale07[41] gqb_scale07_Err[42] qqb_scale01[43] qqb_scale01_Err[44] qqb_scale02[45] qqb_scale02_Err[46] qqb_scale03[47] qqb_scale03_Err[48] qqb_scale04[49] qqb_scale04_Err[50] qqb_scale05[51] qqb_scale05_Err[52] qqb_scale06[53] qqb_scale06_Err[54] qqb_scale07[55] qqb_scale07_Err[56] qbg_scale01[57] qbg_scale01_Err[58] qbg_scale02[59] qbg_scale02_Err[60] qbg_scale03[61] qbg_scale03_Err[62] qbg_scale04[63] qbg_scale04_Err[64] qbg_scale05[65] qbg_scale05_Err[66] qbg_scale06[67] qbg_scale06_Err[68] qbg_scale07[69] qbg_scale07_Err[70] gg_scale01[71] gg_scale01_Err[72] gg_scale02[73] gg_scale02_Err[74] gg_scale03[75] gg_scale03_Err[76] gg_scale04[77] gg_scale04_Err[78] gg_scale05[79] gg_scale05_Err[80] gg_scale06[81] gg_scale06_Err[82] gg_scale07[83] gg_scale07_Err[84] qg_scale01[85] qg_scale01_Err[86] qg_scale02[87] qg_scale02_Err[88] qg_scale03[89] qg_scale03_Err[90] qg_scale04[91] qg_scale04_Err[92] qg_scale05[93] qg_scale05_Err[94] qg_scale06[95] qg_scale06_Err[96] qg_scale07[97] qg_scale07_Err[98] qbq_scale01[99] qbq_scale01_Err[100] qbq_scale02[101] qbq_scale02_Err[102] qbq_scale03[103] qbq_scale03_Err[104] qbq_scale04[105] qbq_scale04_Err[106] qbq_scale05[107] qbq_scale05_Err[108] qbq_scale06[109] qbq_scale06_Err[110] qbq_scale07[111] qbq_scale07_Err[112] gq_scale01[113] gq_scale01_Err[114] gq_scale02[115] gq_scale02_Err[116] gq_scale03[117] gq_scale03_Err[118] gq_scale04[119] gq_scale04_Err[120] gq_scale05[121] gq_scale05_Err[122] gq_scale06[123] gq_scale06_Err[124] gq_scale07[125] gq_scale07_Err[126] qq_scale01[127] qq_scale01_Err[128] qq_scale02[129] qq_scale02_Err[130] qq_scale03[131] qq_scale03_Err[132] qq_scale04[133] qq_scale04_Err[134] qq_scale05[135] qq_scale05_Err[136] qq_scale06[137] qq_scale06_Err[138] qq_scale07[139] qq_scale07_Err[140]
#neval: 16502582330
1.53907751965E+04 7.51280380758E+00 1.69382162943E+04 7.11130670009E+00 1.22702729045E+04 9.47774428179E+00 1.44860689111E+04 8.97688050244E+00 1.46924086668E+04 7.92678614746E+00 1.71018547048E+04 6.13618069565E+00 1.66381749128E+04 6.47913766796E+00 1.20766797699E+02 3.17580443290E-01 2.74899081761E+02 3.05897462028E-01 1.49894436899E+02 4.03709409774E-01 3.44235014081E+02 3.88754887993E-01 -4.65607570276E+01 3.30092234075E-01 9.94834380088E+01 2.56666784209E-01 -3.65932628376E+01 2.66741118257E-01 2.46071794179E+03 1.38206498489E+00 2.02646308775E+03 1.32685109406E+00 2.24079492747E+03 1.70928725806E+00 1.72390028424E+03 1.64428583528E+00 2.98378400460E+03 1.43898408805E+00 2.55573768895E+03 1.15621155353E+00 2.99133062137E+03 1.20647265113E+00 8.66271503594E+02 6.12611699371E+00 8.25917910810E+02 5.65556801417E+00 7.83052694129E+01 7.77632238493E+00 7.91753180620E+01 7.18315613213E+00 9.74236226711E+02 6.52296366189E+00 1.35529862106E+03 4.96533626007E+00 1.46848154225E+03 5.29067945705E+00 2.45927732640E+03 1.25687475538E+00 2.02485113583E+03 1.20739821249E+00 2.23948248137E+03 1.53454375025E+00 1.72233023514E+03 1.47701969079E+00 2.98242054028E+03 1.31853627780E+00 2.55427297750E+03 1.06750881594E+00 2.98994458417E+03 1.12149204021E+00 -1.75496597196E+03 1.19977934824E+00 2.35013968559E+02 1.37845472442E+00 -2.22094434835E+03 1.52499266638E+00 2.88916817268E+02 1.75214303587E+00 -3.56846639073E+03 1.32685709219E+00 -1.42322661845E+03 9.69788283167E-01 -2.89763164584E+03 1.07331215054E+00 4.68939486113E+03 2.33949863461E+00 4.39597022159E+03 2.28362753035E+00 4.23768440070E+03 2.92213573040E+00 3.91883321291E+03 2.84959335883E+00 5.17450629236E+03 2.39441009050E+00 4.89220933488E+03 1.93247223500E+00 5.30379937721E+03 1.97718078401E+00 8.53791520274E+02 2.09167827471E+00 8.14724548846E+02 1.98464523282E+00 6.26038234999E+01 2.62069554048E+00 6.51213315535E+01 2.49789220972E+00 9.60926320549E+02 2.20536646141E+00 1.34504951091E+03 1.72956136757E+00 1.45775871400E+03 1.83414580549E+00 4.69059129860E+03 1.74890268848E+00 4.39677085356E+03 1.72415245143E+00 4.23927863840E+03 2.15703969829E+00 3.91990121497E+03 2.12452969740E+00 5.17595176629E+03 1.79008376095E+00 4.89312614119E+03 1.46654358551E+00 5.30490477753E+03 1.50041359777E+00 1.00492991901E+03 9.87782139385E-01 1.94360548557E+03 1.11655962343E+00 1.24317327514E+03 1.23759155694E+00 2.42365548288E+03 1.41667873679E+00 5.56106637603E+01 8.97172872762E-01 8.29903610794E+02 7.99249911944E-01 5.61802049784E+01 7.25871682482E-01 
#nx: 0


==> anc/results/NLO_only.njets.dat <==
#labels: njets_lower[1] njets_center[2] njets_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 16502582330
#overflow:lower center upper 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
-5.00000000000E-01 0.00000000000E+00 5.00000000000E-01 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
5.00000000000E-01 1.00000000000E+00 1.50000000000E+00 1.93921586806E+03 7.54081750621E+00 3.11768879205E+03 7.16479518640E+00 -4.40256032636E+03 9.51269961842E+00 -2.63970236549E+03 9.04436420048E+00 1.65132615496E+03 7.95454250130E+00 6.00946327608E+03 6.15853473267E+00 5.88606139594E+03 6.50193771970E+00 
1.50000000000E+00 2.00000000000E+00 2.50000000000E+00 1.34512662463E+04 8.66874565243E-01 1.38212025048E+04 9.01189167876E-01 1.66725332232E+04 1.07926821212E+00 1.71266605497E+04 1.12058017521E+00 1.30409896785E+04 8.33806977893E-01 1.10921470465E+04 7.12860393224E-01 1.07519483305E+04 6.86002692246E-01 
2.50000000000E+00 3.00000000000E+00 3.50000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
#nx: 3


==> anc/results/NLO_only.ptj1.dat <==
#labels: ptj1_lower[1] ptj1_center[2] ptj1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 16502582330
#overflow:lower center upper 7.30517700727E-01 1.67944761187E-03 7.87084715900E-01 1.91632346231E-03 8.28990306873E-01 1.97296753296E-03 8.90371604575E-01 2.25180982317E-03 6.81502653985E-01 1.50991858428E-03 6.50792403662E-01 1.45375773127E-03 6.05864454394E-01 1.30144147435E-03 
3.00000000000E+01 3.25000000000E+01 3.50000000000E+01 5.69881943893E+02 1.91221887117E+00 6.58168861003E+02 1.79320520153E+00 4.17755265095E+02 2.42558906604E+00 5.48629210186E+02 2.27543071225E+00 5.15154617964E+02 2.01657711138E+00 6.55173978892E+02 1.55023136284E+00 6.19410574123E+02 1.63562298352E+00 
3.50000000000E+01 3.75000000000E+01 4.00000000000E+01 4.37593872859E+02 1.61528781056E+00 4.99781500029E+02 1.51448767014E+00 3.27043031186E+02 2.04612409049E+00 4.18124804555E+02 1.91844661750E+00 4.01841300305E+02 1.69888175377E+00 4.99472873887E+02 1.31009611778E+00 4.75929871586E+02 1.37787716834E+00 
4.00000000000E+01 4.50000000000E+01 5.00000000000E+01 3.03433236260E+02 5.12012106012E-01 3.42162069351E+02 4.88549004787E-01 2.28910258504E+02 6.46200932016E-01 2.84722423855E+02 6.16972496943E-01 2.83856775417E+02 5.32071199982E-01 3.45244408110E+02 4.16885334771E-01 3.32224983948E+02 4.33327454083E-01 
5.00000000000E+01 5.50000000000E+01 6.00000000000E+01 1.92187913550E+02 2.98718642518E-01 2.12581107264E+02 2.92387357108E-01 1.46548938767E+02 3.74652859133E-01 1.75335156022E+02 3.66822003429E-01 1.84232580657E+02 3.04923289495E-01 2.17920776833E+02 2.44655028902E-01 2.12555120372E+02 2.42754044597E-01 
6.00000000000E+01 6.50000000000E+01 7.00000000000E+01 1.28837629215E+02 1.98614013828E-01 1.39527007121E+02 1.97292736971E-01 1.00826995873E+02 2.47743434025E-01 1.15582740351E+02 2.46307094082E-01 1.26163730408E+02 2.00303549682E-01 1.44584898102E+02 1.63476066732E-01 1.42762466462E+02 1.65803642072E-01 
7.00000000000E+01 7.50000000000E+01 8.00000000000E+01 9.10993243531E+01 1.58129489273E-01 9.65815499566E+01 1.58095145932E-01 7.43564427481E+01 1.96648157032E-01 8.17048749514E+01 1.96774750778E-01 9.08419846871E+01 1.58601190048E-01 1.00352250992E+02 1.30433442892E-01 1.00190471398E+02 1.30959743222E-01 
8.00000000000E+01 9.00000000000E+01 1.00000000000E+02 6.15259488362E+01 6.29216970971E-02 6.36346802741E+01 6.34846751973E-02 5.48123539094E+01 7.77163193484E-02 5.74530757004E+01 7.85218278413E-02 6.21384765810E+01 6.27868725093E-02 6.48429441862E+01 5.22759470331E-02 6.52300480159E+01 5.22512550706E-02 
1.00000000000E+02 1.10000000000E+02 1.20000000000E+02 3.57380921473E+01 4.81218946942E-02 3.62057668371E+01 4.91220326442E-02 3.38161355518E+01 5.92746294057E-02 3.42453147631E+01 6.05795972153E-02 3.64773012440E+01 4.73462600464E-02 3.64029426008E+01 4.00374090054E-02 3.68738111893E+01 3.93634334118E-02 
1.20000000000E+02 1.30000000000E+02 1.40000000000E+02 2.12269107466E+01 2.83355315030E-02 2.12201608038E+01 2.91404537591E-02 2.07009950919E+01 3.46845319104E-02 2.05451163316E+01 3.57339527981E-02 2.18076906901E+01 2.77141092982E-02 2.12290196522E+01 2.36853020505E-02 2.15998403027E+01 2.32098341814E-02 
1.40000000000E+02 1.50000000000E+02 1.60000000000E+02 1.32713576713E+01 2.05540695807E-02 1.31672570814E+01 2.13217553107E-02 1.32585336955E+01 2.50624538195E-02 1.30158412994E+01 2.60497229476E-02 1.36502258316E+01 1.82777617365E-02 1.30686272842E+01 1.72290611627E-02 1.33040218506E+01 1.53755588358E-02 
1.60000000000E+02 1.70000000000E+02 1.80000000000E+02 8.53521829196E+00 1.69749729027E-02 8.42743216311E+00 1.77199141764E-02 8.67801763003E+00 2.06721489071E-02 8.46178661835E+00 2.16121570735E-02 8.79299190146E+00 1.63087371922E-02 8.30663163395E+00 1.42290325194E-02 8.46598030450E+00 1.36923108293E-02 
1.80000000000E+02 1.90000000000E+02 2.00000000000E+02 5.67255114042E+00 1.53803451240E-02 5.59204820641E+00 1.61983443336E-02 5.85742051905E+00 1.86913605600E-02 5.69962827011E+00 1.97081351063E-02 5.83149771348E+00 1.46674187119E-02 5.46108103802E+00 1.29055473475E-02 5.55553681172E+00 1.23211866475E-02 
2.00000000000E+02 2.10000000000E+02 2.20000000000E+02 3.84635449554E+00 7.28262825833E-03 3.79220035414E+00 7.72123193025E-03 4.01994965161E+00 8.79857942851E-03 3.91150507496E+00 9.34856160141E-03 3.94354438979E+00 6.93565431168E-03 3.67116540861E+00 6.15548236870E-03 3.72595155479E+00 5.87758377020E-03 
2.20000000000E+02 2.35000000000E+02 2.50000000000E+02 2.47439728147E+00 3.75605208538E-03 2.44437198135E+00 3.97301211194E-03 2.62039721540E+00 4.51306335283E-03 2.55644996275E+00 4.79305726389E-03 2.52490280318E+00 3.58454266643E-03 2.33832441722E+00 3.19162685114E-03 2.36367472486E+00 3.05663545836E-03 
2.50000000000E+02 2.65000000000E+02 2.80000000000E+02 1.47660453161E+00 2.57536016538E-03 1.46455570905E+00 2.76788533135E-03 1.58165404621E+00 3.08070631728E-03 1.55053680820E+00 3.32703449803E-03 1.49806780680E+00 2.44364524896E-03 1.38324148962E+00 2.19751180744E-03 1.39124551570E+00 2.09372145954E-03 
2.80000000000E+02 2.95000000000E+02 3.10000000000E+02 9.15167855060E-01 1.79221949895E-03 9.12414872069E-01 1.93599452915E-03 9.89976545244E-01 2.13294415589E-03 9.76578417892E-01 2.31900920794E-03 9.22727765738E-01 1.69820288925E-03 8.50672814747E-01 1.53767405998E-03 8.50863935717E-01 1.46458418706E-03 
3.10000000000E+02 3.25000000000E+02 3.40000000000E+02 5.82141488120E-01 1.18787491665E-03 5.83190723065E-01 1.28742763124E-03 6.34621288528E-01 1.40701860132E-03 6.29427529825E-01 1.53753026163E-03 5.83422364540E-01 1.12797121057E-03 5.37774430956E-01 1.02368518886E-03 5.35046159676E-01 9.77831024899E-04 
3.40000000000E+02 3.55000000000E+02 3.70000000000E+02 3.74821354328E-01 8.81348648131E-04 3.77435041822E-01 9.51670647784E-04 4.10905027121E-01 1.03813428358E-03 4.10057686927E-01 1.13285983342E-03 3.73570367469E-01 8.40640501990E-04 3.44587862762E-01 7.64165444084E-04 3.41101690356E-01 7.34047330465E-04 
3.70000000000E+02 3.85000000000E+02 4.00000000000E+02 2.48956765177E-01 8.20286807152E-04 2.51823857146E-01 8.94001972000E-04 2.74187115001E-01 9.67690991954E-04 2.75172572312E-01 1.06565938928E-03 2.46654686355E-01 7.59670295844E-04 2.27773813043E-01 7.00836129476E-04 2.24365968357E-01 6.55319789796E-04 
4.00000000000E+02 4.25000000000E+02 4.50000000000E+02 1.49062132261E-01 3.18625845413E-04 1.51843482825E-01 3.48835289561E-04 1.65140052121E-01 3.75811806085E-04 1.66920787388E-01 4.15169185828E-04 1.46740111607E-01 2.99303144142E-04 1.35811708697E-01 2.75300828930E-04 1.32952843978E-01 2.60033649031E-04 
4.50000000000E+02 4.75000000000E+02 5.00000000000E+02 8.00617234147E-02 1.85081476274E-04 8.22254630757E-02 2.03657529491E-04 8.91743675475E-02 2.17808988989E-04 9.09784032633E-02 2.41072521480E-04 7.81572173638E-02 1.72153259129E-04 7.26009598004E-02 1.60087235576E-04 7.05290448682E-02 1.49576240971E-04 
5.00000000000E+02 5.25000000000E+02 5.50000000000E+02 4.46411963361E-02 1.12605155895E-04 4.61823587449E-02 1.24859017283E-04 4.99201854131E-02 1.31937057513E-04 5.13438074151E-02 1.47660908349E-04 4.32621527576E-02 1.04665620959E-04 4.03224149142E-02 9.75474262710E-05 3.89072256655E-02 9.13499517394E-05 
5.50000000000E+02 6.25000000000E+02 7.00000000000E+02 1.65327839065E-02 2.74001982853E-05 1.73182677350E-02 3.05861297096E-05 1.85976804735E-02 3.20983846231E-05 1.93855143031E-02 3.60899719609E-05 1.58385168607E-02 2.53740643213E-05 1.48574303126E-02 2.37890556512E-05 1.41804612748E-02 2.21513460276E-05 
#nx: 3


==> anc/results/NLO_only.ptj1_exc.dat <==
#labels: ptj1_exc_lower[1] ptj1_exc_center[2] ptj1_exc_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 16502582330
#overflow:lower center upper -4.18997996102E+00 7.14442536030E-03 -5.68368707044E+00 7.61034895586E-03 -5.58681797638E+00 8.26953901198E-03 -7.44177693261E+00 8.99239377136E-03 -2.98564803827E+00 7.09610169346E-03 -3.13861704068E+00 6.32560484287E-03 -2.15862639734E+00 6.33582382639E-03 
3.00000000000E+01 3.25000000000E+01 3.50000000000E+01 4.89767310709E+02 1.92244923604E+00 5.78324708712E+02 1.79283942436E+00 3.16666910365E+02 2.42562055849E+00 4.48124558066E+02 2.27036386827E+00 4.35303682344E+02 2.02716158868E+00 5.89877792176E+02 1.55844933654E+00 5.54330129857E+02 1.64412362441E+00 
3.50000000000E+01 3.75000000000E+01 4.00000000000E+01 2.62467574139E+02 1.61433970826E+00 3.24983785522E+02 1.51367293419E+00 1.07252729002E+02 2.04483563195E+00 1.98736306225E+02 1.91741724468E+00 2.27977000460E+02 1.69813805470E+00 3.56518210793E+02 1.30932098216E+00 3.33981924126E+02 1.37737013776E+00 
4.00000000000E+01 4.50000000000E+01 5.00000000000E+01 9.00946255166E+01 5.10938541565E-01 1.27660327781E+02 4.87701947722E-01 -3.80451214156E+01 6.44882428346E-01 1.63104325703E+01 6.15601105837E-01 7.33549467473E+01 5.31158426586E-01 1.70680721001E+02 4.16029471015E-01 1.59983239409E+02 4.32577704256E-01 
5.00000000000E+01 5.50000000000E+01 6.00000000000E+01 -7.67250616088E+00 2.97334136116E-01 9.96455985983E+00 2.90912744146E-01 -1.02665707986E+02 3.72939636162E-01 -7.73055168206E+01 3.64995754198E-01 -1.16938900223E+01 3.03431859436E-01 5.39206593105E+01 2.43516564016E-01 5.18372015483E+01 2.48640466525E-01 
6.00000000000E+01 6.50000000000E+01 7.00000000000E+01 -3.72426651490E+01 1.97145011328E-01 -3.00421425322E+01 1.95636121598E-01 -1.05601363189E+02 2.45926701548E-01 -9.51776636728E+01 2.44258382940E-01 -3.56591562821E+01 1.98937194996E-01 7.95554937967E+00 1.62266799866E-01 9.63737530081E+00 1.64685384630E-01 
7.00000000000E+01 7.50000000000E+01 8.00000000000E+01 -4.14647034588E+01 1.56245363990E-01 -3.96965690955E+01 1.55902552645E-01 -8.99385865427E+01 1.94315759786E-01 -8.71901538424E+01 1.94061736445E-01 -3.75944966603E+01 1.57423361626E-01 -8.95722372743E+00 1.28883183710E-01 -5.71430899102E+00 1.29987787202E-01 
8.00000000000E+01 9.00000000000E+01 1.00000000000E+02 -3.12503842447E+01 6.19164872167E-02 -3.24809836633E+01 6.24363886848E-02 -5.97458755135E+01 7.64754272691E-02 -6.12253394559E+01 7.72314580719E-02 -2.71726085070E+01 6.19167368253E-02 -1.18872811655E+01 5.14484231261E-02 -8.63293728710E+00 5.15358230340E-02 
1.00000000000E+02 1.10000000000E+02 1.20000000000E+02 -2.08929894634E+01 4.74187251515E-02 -2.30527440491E+01 4.83560820990E-02 -3.57932301267E+01 5.84118513933E-02 -3.85917620922E+01 5.96410774071E-02 -1.75834489035E+01 4.66618066790E-02 -1.06063852328E+01 3.94662509763E-02 -8.00199728386E+00 3.88363737121E-02 
1.20000000000E+02 1.30000000000E+02 1.40000000000E+02 -1.37468048151E+01 2.75979226938E-02 -1.56953881528E+01 2.83459724592E-02 -2.21183552029E+01 3.37793699140E-02 -2.46508674562E+01 3.47619912879E-02 -1.13346710268E+01 2.70530371702E-02 -7.89571128106E+00 2.30744393373E-02 -5.99937366774E+00 2.26634268519E-02 
1.40000000000E+02 1.50000000000E+02 1.60000000000E+02 -8.85972138362E+00 1.80597234203E-02 -1.03714253349E+01 1.87188041020E-02 -1.37440629369E+01 2.19968074955E-02 -1.57036197789E+01 2.28582851737E-02 -7.17529780336E+00 1.75851100606E-02 -5.41304314305E+00 1.51659673694E-02 -4.08716579440E+00 1.48033816397E-02 
1.60000000000E+02 1.70000000000E+02 1.80000000000E+02 -5.78456687705E+00 1.94128196109E-02 -6.90705713082E+00 2.02669450427E-02 -8.74092482201E+00 2.36412087786E-02 -1.01911327282E+01 2.47102639010E-02 -4.61308701999E+00 1.86283844289E-02 -3.68151777568E+00 1.62639579038E-02 -2.75714697375E+00 1.56259041145E-02 
1.80000000000E+02 1.90000000000E+02 2.00000000000E+02 -3.82684786813E+00 1.04558797522E-02 -4.64003182933E+00 1.10163138529E-02 -5.66687444690E+00 1.26681534297E-02 -6.71332392123E+00 1.33808510899E-02 -3.01550430413E+00 1.00244301536E-02 -2.50912886374E+00 8.81045731502E-03 -1.86721322312E+00 8.46645724874E-03 
2.00000000000E+02 2.10000000000E+02 2.20000000000E+02 -2.58003241631E+00 6.94331456152E-03 -3.16712066679E+00 7.36742041110E-03 -3.75757584435E+00 8.38644349592E-03 -4.51087994988E+00 8.91974480822E-03 -2.01450818366E+00 6.63500763231E-03 -1.73138189272E+00 5.87225689483E-03 -1.28282336927E+00 5.62731435388E-03 
2.20000000000E+02 2.35000000000E+02 2.50000000000E+02 -1.59947072383E+00 3.48860671162E-03 -1.99221084365E+00 3.70190361144E-03 -2.29724276460E+00 4.18778896214E-03 -2.79894833953E+00 4.46479198651E-03 -1.23311168802E+00 3.35166654716E-03 -1.09388478405E+00 2.96945385709E-03 -8.02363273207E-01 2.86336971895E-03 
2.50000000000E+02 2.65000000000E+02 2.80000000000E+02 -9.26498363129E-01 2.40245869875E-03 -1.16974562964E+00 2.56842718934E-03 -1.31092124240E+00 2.87086966395E-03 -1.62029215798E+00 3.08621262173E-03 -7.06367129967E-01 2.29457955789E-03 -6.46096569156E-01 2.05330380904E-03 -4.70308380862E-01 1.96992648122E-03 
2.80000000000E+02 2.95000000000E+02 3.10000000000E+02 -5.48977655306E-01 1.66178117556E-03 -7.01492361516E-01 1.78508346095E-03 -7.68001025234E-01 1.97454753698E-03 -9.61292364030E-01 2.13735052810E-03 -4.13719528384E-01 1.58634799553E-03 -3.88250477864E-01 1.42886839271E-03 -2.80052549649E-01 1.37196661503E-03 
3.10000000000E+02 3.25000000000E+02 3.40000000000E+02 -3.32689353189E-01 1.08649297709E-03 -4.30247776113E-01 1.16584672902E-03 -4.61370296703E-01 1.28390574525E-03 -5.84670956182E-01 1.39113730010E-03 -2.48052034008E-01 1.03367203214E-03 -2.37898373447E-01 9.30920786759E-04 -1.69858240401E-01 8.99894934604E-04 
3.40000000000E+02 3.55000000000E+02 3.70000000000E+02 -2.10228655991E-01 8.27426322764E-04 -2.73605433269E-01 8.88975441842E-04 -2.88600283409E-01 9.72660408257E-04 -3.68341925381E-01 1.05758953191E-03 -1.55987986272E-01 7.94385553173E-04 -1.52229477891E-01 7.19359535375E-04 -1.08590154829E-01 6.95896548698E-04 
3.70000000000E+02 3.85000000000E+02 4.00000000000E+02 -1.32863009019E-01 7.70357406689E-04 -1.74776137789E-01 8.35795832410E-04 -1.81508284154E-01 9.07271325403E-04 -2.33963622745E-01 9.95998612511E-04 -9.76867543500E-02 7.16496408454E-04 -9.69503542145E-02 6.58631462294E-04 -6.84826036505E-02 6.19193768156E-04 
4.00000000000E+02 4.25000000000E+02 4.50000000000E+02 -7.59859248512E-02 3.48525665029E-04 -1.00776375915E-01 3.78983764711E-04 -1.02899940326E-01 4.12185009504E-04 -1.33956028690E-01 4.51585388139E-04 -5.53655495711E-02 3.28015875669E-04 -5.59146087394E-02 3.00186383232E-04 -3.92271365309E-02 2.83827962373E-04 
#nx: 3


==> anc/results/NLO_only.ptz.dat <==
#labels: ptz_lower[1] ptz_center[2] ptz_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 16502582330
#overflow:lower center upper 1.71840520456E+04 3.77492479492E+00 1.68143067268E+04 3.61541242171E+00 2.17769937330E+04 4.80541751221E+00 2.13045086427E+04 4.60194483404E+00 1.73300564361E+04 3.88563768231E+00 1.39226119532E+04 3.04744455331E+00 1.40392735142E+04 3.13659166708E+00 
3.00000000000E+01 4.50000000000E+01 6.00000000000E+01 -2.61308622791E+02 3.07648272354E-01 -1.99431746623E+02 2.87672862284E-01 -5.05690670140E+02 3.89549466585E-01 -4.18816300458E+02 3.63759264982E-01 -2.94131457377E+02 3.26790345315E-01 -1.00535660985E+02 2.50453022612E-01 -1.23491155208E+02 2.66105390213E-01 
6.00000000000E+01 7.50000000000E+01 9.00000000000E+01 1.27596937214E+02 4.52392905170E-02 1.31075567803E+02 4.56977846064E-02 1.18594098766E+02 5.53843174704E-02 1.23578438759E+02 5.61797847355E-02 1.28865941089E+02 4.62069735579E-02 1.31260238255E+02 3.81023991038E-02 1.32415468467E+02 3.90222016156E-02 
9.00000000000E+01 1.05000000000E+02 1.20000000000E+02 4.16877411040E+01 2.30524186480E-02 4.16026526262E+01 2.35226761430E-02 3.91944761071E+01 2.80764340100E-02 3.89644490877E+01 2.88130345192E-02 4.31161205802E+01 2.31895355064E-02 4.26513454891E+01 1.94832305785E-02 4.36941457947E+01 1.96842979630E-02 
1.20000000000E+02 1.35000000000E+02 1.50000000000E+02 1.67359607208E+01 1.13612927024E-02 1.62975848721E+01 1.16956819591E-02 1.59195206928E+01 1.36958854333E-02 1.52438602525E+01 1.41942762136E-02 1.76021728667E+01 1.13815631607E-02 1.70210518735E+01 9.69516445406E-03 1.76390233407E+01 9.76009844880E-03 
1.50000000000E+02 1.65000000000E+02 1.80000000000E+02 7.52591151549E+00 6.44912218434E-03 7.18245049576E+00 6.68633744143E-03 7.21239702423E+00 7.71820992389E-03 6.70226793812E+00 8.07106548907E-03 8.01245748727E+00 6.42604791887E-03 7.62562523384E+00 5.53259071177E-03 7.97078907751E+00 5.54675333993E-03 
1.80000000000E+02 1.95000000000E+02 2.10000000000E+02 3.66836515493E+00 4.28755248612E-03 3.44325340083E+00 4.50084440680E-03 3.53929400981E+00 5.12918832651E-03 3.21125539336E+00 5.42729570844E-03 3.94029755546E+00 4.21114787749E-03 3.70363040628E+00 3.67544333182E-03 3.89639941886E+00 3.63069238890E-03 
2.10000000000E+02 2.25000000000E+02 2.40000000000E+02 1.89442880947E+00 3.18226154892E-03 1.75230691126E+00 3.39108698784E-03 1.83599183514E+00 3.80584058129E-03 1.63173665656E+00 4.08368645107E-03 2.04965051658E+00 3.07231299321E-03 1.90811066342E+00 2.72501470699E-03 2.01830729431E+00 2.64374965108E-03 
2.40000000000E+02 2.55000000000E+02 2.70000000000E+02 1.02884882433E+00 2.02062845165E-03 9.40888709146E-01 2.14548549736E-03 1.00158995031E+00 2.40031117633E-03 8.76112951166E-01 2.57293411973E-03 1.11851063503E+00 1.96514498030E-03 1.03379790308E+00 1.74178695577E-03 1.09741312239E+00 1.70504771455E-03 
2.70000000000E+02 2.85000000000E+02 3.00000000000E+02 5.77783935556E-01 1.06499640978E-03 5.21999144410E-01 1.10209609814E-03 5.63466555763E-01 1.23143817445E-03 4.84520260909E-01 1.30359392739E-03 6.31707662559E-01 1.08568827767E-03 5.80267214442E-01 9.47086139827E-04 6.18536713799E-01 9.75021680234E-04 
3.00000000000E+02 3.15000000000E+02 3.30000000000E+02 3.41331870561E-01 8.07146156586E-04 3.05862850527E-01 8.46998324212E-04 3.34024176827E-01 9.41817038541E-04 2.84344454112E-01 1.00152221655E-03 3.73975404835E-01 8.07646354109E-04 3.41708301877E-01 7.13039862243E-04 3.65020393597E-01 7.23019553534E-04 
#nx: 3


==> anc/results/NLO_only.ptz_y1.dat <==
#labels: ptz_y1_lower[1] ptz_y1_center[2] ptz_y1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 16502582330
#overflow:lower center upper 4.50712281854E+03 1.80904786245E+00 4.39607324861E+03 1.74044308964E+00 5.71623773709E+03 2.30349767647E+00 5.57432343533E+03 2.21686085845E+00 4.55693687018E+03 1.85878451490E+00 3.64952564478E+03 1.46012806490E+00 3.68943545340E+03 1.50020007409E+00 
3.00000000000E+01 4.50000000000E+01 6.00000000000E+01 -7.36522636801E+01 1.01675437893E-01 -5.67384796575E+01 9.62712605756E-02 -1.39752695070E+02 1.27847258687E-01 -1.15965143363E+02 1.21154764838E-01 -8.28661356623E+01 1.08171577461E-01 -3.01506906778E+01 8.35101080106E-02 -3.66001334139E+01 8.88094154112E-02 
6.00000000000E+01 7.50000000000E+01 9.00000000000E+01 3.27228155251E+01 1.96891680156E-02 3.36155878321E+01 1.99208325162E-02 3.00668524706E+01 2.39694559441E-02 3.13695846199E+01 2.44233432012E-02 3.30601404790E+01 2.05668069558E-02 3.38868854248E+01 1.67372082714E-02 3.42043335989E+01 1.75159692499E-02 
9.00000000000E+01 1.05000000000E+02 1.20000000000E+02 1.06386757423E+01 9.60247756582E-03 1.05979054047E+01 9.40157839236E-03 9.87915942720E+00 1.16418608160E-02 9.80331435654E+00 1.14653445161E-02 1.10237442885E+01 9.91853333114E-03 1.09669799723E+01 8.24529216125E-03 1.12533019672E+01 8.40163954670E-03 
1.20000000000E+02 1.35000000000E+02 1.50000000000E+02 4.27596199965E+00 4.49915917064E-03 4.15128913940E+00 4.53513813579E-03 4.01901784223E+00 5.38061711763E-03 3.83306162995E+00 5.54454959378E-03 4.50988976305E+00 4.64122121910E-03 4.38125675026E+00 3.88362401349E-03 4.55020310570E+00 4.02672170060E-03 
1.50000000000E+02 1.65000000000E+02 1.80000000000E+02 1.93522450951E+00 2.82823800164E-03 1.83939886143E+00 2.90072864118E-03 1.83132213741E+00 3.38202533242E-03 1.69173833959E+00 3.50281698563E-03 2.06866630414E+00 2.89260531013E-03 1.97707922988E+00 2.45854072854E-03 2.07267329962E+00 2.51520018765E-03 
1.80000000000E+02 1.95000000000E+02 2.10000000000E+02 9.59886330016E-01 2.13160814829E-03 8.97713918691E-01 2.20329461533E-03 9.15650928340E-01 2.55829589008E-03 8.26160425631E-01 2.66327701919E-03 1.03449311084E+00 2.11813402091E-03 9.76231780647E-01 1.82063928187E-03 1.02964294726E+00 1.81720086946E-03 
2.10000000000E+02 2.25000000000E+02 2.40000000000E+02 5.06457269790E-01 9.39426202346E-04 4.65949626387E-01 9.70910070117E-04 4.85139869507E-01 1.10139156119E-03 4.27594999476E-01 1.15971607077E-03 5.50236511849E-01 9.73182180481E-04 5.13708472402E-01 8.31234870854E-04 5.45459913369E-01 8.62937206354E-04 
2.40000000000E+02 2.55000000000E+02 2.70000000000E+02 2.82938376859E-01 6.31032938354E-04 2.57514717062E-01 6.44802924698E-04 2.72682120220E-01 7.32869167182E-04 2.36726124886E-01 7.65386380768E-04 3.08890291667E-01 6.60463923141E-04 2.86251004894E-01 5.61038756050E-04 3.04870513110E-01 5.90284115542E-04 
2.70000000000E+02 2.85000000000E+02 3.00000000000E+02 1.63443880784E-01 4.45641672846E-04 1.46930867005E-01 4.50770076909E-04 1.57973661340E-01 5.09593669510E-04 1.34752357743E-01 5.30529555870E-04 1.79463321082E-01 4.70626122979E-04 1.65112238817E-01 4.02447903659E-04 1.76614397524E-01 4.27844698168E-04 
3.00000000000E+02 3.15000000000E+02 3.30000000000E+02 9.85240437790E-02 3.18323741523E-04 8.78247693890E-02 3.15639933192E-04 9.56579931941E-02 3.54953643142E-04 8.06335154038E-02 3.70713335633E-04 1.08596402594E-01 3.35114242552E-04 9.92886998999E-02 2.91754136033E-04 1.06611223862E-01 3.07869450982E-04 
#nx: 3


==> anc/results/NNLO.abs_yj1.dat <==
#labels: abs_yj1_lower[1] abs_yj1_center[2] abs_yj1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 44348954278
#overflow:lower center upper 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
0.00000000000E+00 1.00000000000E-01 2.00000000000E-01 3.41440546508E+04 4.84305508392E+02 3.44305222467E+04 4.26511067801E+02 3.39362897093E+04 6.44557296107E+02 3.39141772410E+04 6.38561712109E+02 3.44968690300E+04 4.62638074146E+02 3.42061155307E+04 3.33833617166E+02 3.44421803400E+04 3.40676581773E+02 
2.00000000000E-01 3.00000000000E-01 4.00000000000E-01 3.44088554970E+04 2.64563885961E+02 3.44564182800E+04 2.55942679438E+02 3.42102356200E+04 3.76574041643E+02 3.43770206229E+04 3.64154557373E+02 3.41083749404E+04 2.26449000400E+02 3.40273165776E+04 1.89285489266E+02 3.40138797312E+04 1.65721098150E+02 
4.00000000000E-01 5.00000000000E-01 6.00000000000E-01 3.33484336818E+04 1.64563873422E+02 3.34045474340E+04 1.73726601179E+02 3.31462073242E+04 2.29838537090E+02 3.32965009220E+04 2.32951322276E+02 3.32880660416E+04 1.71489779780E+02 3.30948778308E+04 1.20889973157E+02 3.31587759582E+04 1.25780989760E+02 
6.00000000000E-01 7.00000000000E-01 8.00000000000E-01 3.17216375567E+04 2.03859644753E+02 3.19196159085E+04 2.94990642878E+02 3.13926024419E+04 2.86868649816E+02 3.16608209443E+04 3.02019504645E+02 3.17177560861E+04 2.18075453863E+02 3.15391405683E+04 1.44296098218E+02 3.16602357223E+04 1.51937521677E+02 
8.00000000000E-01 9.00000000000E-01 1.00000000000E+00 3.08509787494E+04 3.47081999142E+02 3.08383963034E+04 3.28100571208E+02 3.09454345562E+04 4.92702274937E+02 3.11436816159E+04 4.76094818218E+02 3.09813369043E+04 3.69375609051E+02 3.04555499979E+04 2.53371714149E+02 3.06472623390E+04 2.68558135410E+02 
1.00000000000E+00 1.10000000000E+00 1.20000000000E+00 2.83500325354E+04 2.22079038249E+02 2.84525091714E+04 2.71307602824E+02 2.82594435492E+04 3.73602302906E+02 2.83470632071E+04 3.63407768692E+02 2.83365041591E+04 2.25059689038E+02 2.80680475173E+04 1.61880804777E+02 2.80930552863E+04 1.63306380175E+02 
1.20000000000E+00 1.30000000000E+00 1.40000000000E+00 2.50824547359E+04 2.34196566483E+02 2.52121053390E+04 2.22194882007E+02 2.50123617068E+04 4.02685940068E+02 2.49807813729E+04 3.04254613170E+02 2.53692041043E+04 2.96431334102E+02 2.50336087896E+04 1.73097869617E+02 2.53047803029E+04 2.17271010476E+02 
1.40000000000E+00 1.50000000000E+00 1.60000000000E+00 2.25837416060E+04 1.93031248345E+02 2.27024279301E+04 1.94663431680E+02 2.22381433174E+04 2.70493624147E+02 2.24356189375E+04 2.65890795261E+02 2.25926207424E+04 1.85347297953E+02 2.24954496334E+04 1.41794091238E+02 2.25829917115E+04 1.38649922184E+02 
1.60000000000E+00 1.70000000000E+00 1.80000000000E+00 2.03156179167E+04 1.53844072366E+02 2.02267621151E+04 1.58836042594E+02 2.02201319736E+04 2.22826319253E+02 2.00502671785E+04 2.27870561794E+02 2.02918721204E+04 1.66323179173E+02 2.01030336752E+04 1.13515156832E+02 2.00930369629E+04 1.15536622580E+02 
1.80000000000E+00 1.90000000000E+00 2.00000000000E+00 1.73609162241E+04 1.41043359298E+02 1.73046532414E+04 1.39686670402E+02 1.72685178244E+04 2.07057201694E+02 1.71782117614E+04 2.03262515308E+02 1.75145419379E+04 1.77768866434E+02 1.72691085609E+04 1.19484065699E+02 1.74055850154E+04 1.29711656825E+02 
2.00000000000E+00 2.10000000000E+00 2.20000000000E+00 1.48740325639E+04 1.36472973778E+02 1.47875037065E+04 1.46519137187E+02 1.46988609823E+04 2.18354261426E+02 1.46762094310E+04 2.09750721210E+02 1.48548454732E+04 1.33898226906E+02 1.47293717441E+04 1.00807416840E+02 1.47174482978E+04 9.83469768213E+01 
2.20000000000E+00 2.30000000000E+00 2.40000000000E+00 1.25183316079E+04 1.47544603995E+02 1.24674005264E+04 1.48100586159E+02 1.23621033193E+04 1.90308109876E+02 1.24646524460E+04 2.08807879670E+02 1.24392821045E+04 1.34497742513E+02 1.23274587079E+04 1.08320834739E+02 1.22870614430E+04 9.87990906210E+01 
2.40000000000E+00 2.50000000000E+00 2.60000000000E+00 1.00688158394E+04 9.53961266526E+01 1.01644977410E+04 1.33596825541E+02 1.00530758030E+04 1.34932457590E+02 1.01614406143E+04 1.89261850730E+02 1.00939434852E+04 9.55087834661E+01 9.94210239238E+03 7.01067275698E+01 9.95771213531E+03 7.03393785634E+01 
2.60000000000E+00 2.70000000000E+00 2.80000000000E+00 7.95164234762E+03 1.08618666267E+02 7.98951007118E+03 1.04973760608E+02 7.93553634232E+03 1.54577892891E+02 8.09153145532E+03 1.27696140891E+02 7.89347898031E+03 1.26735493192E+02 7.86218995661E+03 7.94440502212E+01 7.84533004297E+03 8.03196228055E+01 
2.80000000000E+00 2.90000000000E+00 3.00000000000E+00 6.26712432940E+03 9.10221907566E+01 6.17323187374E+03 8.19912525427E+01 6.25786021391E+03 1.29202185584E+02 6.23357410890E+03 1.25022577296E+02 6.26860445020E+03 8.67388293663E+01 6.10589688278E+03 6.07717343246E+01 6.10314288478E+03 5.89324975562E+01 
3.00000000000E+00 3.20000000000E+00 3.40000000000E+00 4.06718947583E+03 4.55986492654E+01 4.06277793478E+03 4.54241874956E+01 4.04436333700E+03 5.55088157248E+01 4.11607631491E+03 8.73211331768E+01 4.07854051463E+03 4.54940179417E+01 3.97770388523E+03 3.35790266573E+01 3.98246621712E+03 3.34253696862E+01 
3.40000000000E+00 3.60000000000E+00 3.80000000000E+00 1.97395917641E+03 3.06673571057E+01 1.96486871061E+03 3.14792409975E+01 1.98267142949E+03 4.36479719385E+01 1.95614124829E+03 4.41958597183E+01 1.99219488265E+03 3.26444259587E+01 1.92709074739E+03 2.25579269576E+01 1.93634632274E+03 2.41184945286E+01 
3.80000000000E+00 4.10000000000E+00 4.40000000000E+00 6.51998902856E+02 1.01652571222E+01 6.49983224147E+02 1.06751960719E+01 6.61043660958E+02 1.49003733201E+01 6.40223970195E+02 1.47714866679E+01 6.55511031279E+02 9.21379393623E+00 6.32213807950E+02 7.93903927983E+00 6.29993126956E+02 7.50502340743E+00 
#nx: 3


==> anc/results/NNLO.cross.dat <==
#labels: tot_scale01[1] tot_scale01_Err[2] tot_scale02[3] tot_scale02_Err[4] tot_scale03[5] tot_scale03_Err[6] tot_scale04[7] tot_scale04_Err[8] tot_scale05[9] tot_scale05_Err[10] tot_scale06[11] tot_scale06_Err[12] tot_scale07[13] tot_scale07_Err[14] qbqb_scale01[15] qbqb_scale01_Err[16] qbqb_scale02[17] qbqb_scale02_Err[18] qbqb_scale03[19] qbqb_scale03_Err[20] qbqb_scale04[21] qbqb_scale04_Err[22] qbqb_scale05[23] qbqb_scale05_Err[24] qbqb_scale06[25] qbqb_scale06_Err[26] qbqb_scale07[27] qbqb_scale07_Err[28] gqb_scale01[29] gqb_scale01_Err[30] gqb_scale02[31] gqb_scale02_Err[32] gqb_scale03[33] gqb_scale03_Err[34] gqb_scale04[35] gqb_scale04_Err[36] gqb_scale05[37] gqb_scale05_Err[38] gqb_scale06[39] gqb_scale06_Err[40] gqb_scale07[41] gqb_scale07_Err[42] qqb_scale01[43] qqb_scale01_Err[44] qqb_scale02[45] qqb_scale02_Err[46] qqb_scale03[47] qqb_scale03_Err[48] qqb_scale04[49] qqb_scale04_Err[50] qqb_scale05[51] qqb_scale05_Err[52] qqb_scale06[53] qqb_scale06_Err[54] qqb_scale07[55] qqb_scale07_Err[56] qbg_scale01[57] qbg_scale01_Err[58] qbg_scale02[59] qbg_scale02_Err[60] qbg_scale03[61] qbg_scale03_Err[62] qbg_scale04[63] qbg_scale04_Err[64] qbg_scale05[65] qbg_scale05_Err[66] qbg_scale06[67] qbg_scale06_Err[68] qbg_scale07[69] qbg_scale07_Err[70] gg_scale01[71] gg_scale01_Err[72] gg_scale02[73] gg_scale02_Err[74] gg_scale03[75] gg_scale03_Err[76] gg_scale04[77] gg_scale04_Err[78] gg_scale05[79] gg_scale05_Err[80] gg_scale06[81] gg_scale06_Err[82] gg_scale07[83] gg_scale07_Err[84] qg_scale01[85] qg_scale01_Err[86] qg_scale02[87] qg_scale02_Err[88] qg_scale03[89] qg_scale03_Err[90] qg_scale04[91] qg_scale04_Err[92] qg_scale05[93] qg_scale05_Err[94] qg_scale06[95] qg_scale06_Err[96] qg_scale07[97] qg_scale07_Err[98] qbq_scale01[99] qbq_scale01_Err[100] qbq_scale02[101] qbq_scale02_Err[102] qbq_scale03[103] qbq_scale03_Err[104] qbq_scale04[105] qbq_scale04_Err[106] qbq_scale05[107] qbq_scale05_Err[108] qbq_scale06[109] qbq_scale06_Err[110] qbq_scale07[111] qbq_scale07_Err[112] gq_scale01[113] gq_scale01_Err[114] gq_scale02[115] gq_scale02_Err[116] gq_scale03[117] gq_scale03_Err[118] gq_scale04[119] gq_scale04_Err[120] gq_scale05[121] gq_scale05_Err[122] gq_scale06[123] gq_scale06_Err[124] gq_scale07[125] gq_scale07_Err[126] qq_scale01[127] qq_scale01_Err[128] qq_scale02[129] qq_scale02_Err[130] qq_scale03[131] qq_scale03_Err[132] qq_scale04[133] qq_scale04_Err[134] qq_scale05[135] qq_scale05_Err[136] qq_scale06[137] qq_scale06_Err[138] qq_scale07[139] qq_scale07_Err[140]
#neval: 44348954278
6.85456372781E+04 1.81868845075E+02 6.86880051563E+04 1.96997958592E+02 6.79901698527E+04 2.70512569316E+02 6.84055565960E+04 2.85197189097E+02 6.86909564187E+04 1.76861900468E+02 6.80867988163E+04 1.33527036437E+02 6.82827645199E+04 1.31120472416E+02 1.58697913576E+02 1.06575927811E+01 3.66768371609E+02 1.05333345843E+01 1.69727432012E+02 1.52271635295E+01 3.95042006513E+02 1.49895546262E+01 -8.08524173731E+01 1.08269718398E+01 1.45644815913E+02 7.78745734380E+00 -6.87900919824E+01 7.91046825886E+00 9.33182904561E+03 3.87897078087E+01 8.40119689565E+03 3.93558009233E+01 9.40520235404E+03 5.44026789356E+01 8.37867082288E+03 5.60552299095E+01 1.02670591844E+04 3.74121708616E+01 9.13761579855E+03 2.83950140852E+01 9.97569953436E+03 2.73928741736E+01 7.88998026708E+03 6.56089619697E+01 7.59729807448E+03 9.46053332040E+01 7.61798786068E+03 9.35178203845E+01 7.39719172765E+03 9.02861636659E+01 8.16357976836E+03 6.83158300602E+01 8.00334181940E+03 4.79506965524E+01 8.30859120927E+03 4.99429515005E+01 9.35944502526E+03 5.02682408707E+01 8.42435026723E+03 4.99274588581E+01 9.43498206267E+03 7.08367896495E+01 8.48296708242E+03 1.15016903270E+02 1.03226467736E+04 4.16934951407E+01 9.18156791657E+03 3.16610710553E+01 1.00173209443E+04 3.04849820278E+01 -3.03345451850E+03 1.44009218159E+01 -7.76194565992E+01 1.38889193002E+01 -3.50483465518E+03 2.03746422942E+01 -2.15667582292E+02 1.92406080738E+01 -6.00761264762E+03 1.44724564829E+01 -2.63025681321E+03 1.07930327821E+01 -5.23412129105E+03 1.07073596345E+01 1.78504877333E+04 8.46140032767E+01 1.69104938605E+04 8.28068069764E+01 1.79655110127E+04 1.15330207613E+02 1.68874665316E+04 1.17961984671E+02 1.89442193994E+04 7.87275368978E+01 1.75255968942E+04 6.18165360127E+01 1.84890517233E+04 6.10992533837E+01 7.78617174486E+03 1.02272960773E+02 7.45701910949E+03 1.03756014526E+02 7.50465534177E+03 1.69647987648E+02 7.24185017756E+03 1.61942834067E+02 8.06120149772E+03 1.05258777512E+02 7.92762107053E+03 7.50116388725E+01 8.23353526322E+03 7.71994557672E+01 1.79550286676E+04 6.69818710151E+01 1.69919801012E+04 6.81546980090E+01 1.80861065983E+04 9.51890764064E+01 1.70074386480E+04 9.68299152125E+01 1.90139776962E+04 5.65861125631E+01 1.75984051682E+04 4.90407393455E+01 1.85373766366E+04 4.14370376141E+01 1.24745139929E+03 4.80975416481E+01 2.61651793271E+03 5.69666788122E+01 1.31083184570E+03 6.82972609935E+01 2.83059718163E+03 8.18739086720E+01 6.73716387692E+00 5.16620012630E+01 1.19726214611E+03 4.11259244208E+01 2.41005918398E+01 3.78345122572E+01 
#nx: 0


==> anc/results/NNLO.njets.dat <==
#labels: njets_lower[1] njets_center[2] njets_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 44348954278
#overflow:lower center upper 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
-5.00000000000E-01 0.00000000000E+00 5.00000000000E-01 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
5.00000000000E-01 1.00000000000E+00 1.50000000000E+00 5.31018650243E+04 1.92980622954E+02 5.31600630680E+04 1.80158677481E+02 5.20997878051E+04 2.72026754421E+02 5.24854639020E+04 2.82449683257E+02 5.30795463365E+04 1.84385449150E+02 5.34668355877E+04 1.35654066227E+02 5.37022214818E+04 1.35045439499E+02 
1.50000000000E+00 2.00000000000E+00 2.50000000000E+00 1.26374513658E+04 8.45091202106E+00 1.24622274667E+04 8.83769815722E+00 1.19983730340E+04 1.14414243948E+01 1.16166165897E+04 1.20225950179E+01 1.28736643152E+04 8.13378594894E+00 1.24110337922E+04 6.49240154209E+00 1.25008943320E+04 6.24160023081E+00 
2.50000000000E+00 3.00000000000E+00 3.50000000000E+00 2.86902922447E+03 2.46047622530E+00 3.07003326784E+03 2.61411596815E+00 3.89187334484E+03 3.37232111485E+00 4.16270722446E+03 3.56414400789E+00 2.68781766148E+03 2.31361804372E+00 2.17824381632E+03 1.85835891288E+00 2.04034821817E+03 1.73640004365E+00 
#nx: 3


==> anc/results/NNLO.ptj1.dat <==
#labels: ptj1_lower[1] ptj1_center[2] ptj1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 44348954278
#overflow:lower center upper 1.17949577775E+00 7.56102430644E-03 1.20115746494E+00 7.87275917257E-03 1.19889757637E+00 9.21009926178E-03 1.19338741867E+00 9.67712111467E-03 1.16797154489E+00 6.70214021947E-03 1.14328800595E+00 6.41869211579E-03 1.11534921496E+00 5.75155087114E-03 
3.00000000000E+01 3.25000000000E+01 3.50000000000E+01 2.78012645474E+03 1.80389031935E+01 2.75764626328E+03 1.88385752686E+01 2.71761851645E+03 2.73051814570E+01 2.71508464114E+03 2.77709409344E+01 2.78560036585E+03 1.80040842389E+01 2.76388549675E+03 1.31386214190E+01 2.78120625163E+03 1.31872723992E+01 
3.50000000000E+01 3.75000000000E+01 4.00000000000E+01 2.10142558792E+03 1.34954514106E+01 2.09531065379E+03 1.35989392983E+01 2.07795870983E+03 2.07841672322E+01 2.08684387216E+03 1.80623734919E+01 2.10988528532E+03 1.45871069492E+01 2.08923916482E+03 9.85566079660E+00 2.09566024869E+03 1.00451998254E+01 
4.00000000000E+01 4.50000000000E+01 5.00000000000E+01 1.44834933264E+03 5.64246069306E+00 1.44764093451E+03 7.31595790637E+00 1.43870479138E+03 8.98187931349E+00 1.44201378875E+03 1.05243663734E+01 1.45316154550E+03 6.66062736620E+00 1.43594611584E+03 4.14950577649E+00 1.44492280543E+03 4.56437106849E+00 
5.00000000000E+01 5.50000000000E+01 6.00000000000E+01 9.03974932237E+02 4.46126681779E+00 9.05317853080E+02 4.43586868819E+00 8.97818812341E+02 6.18513530349E+00 8.98303745647E+02 6.24934033912E+00 9.04073775706E+02 4.57704165278E+00 8.98359823318E+02 3.29700114350E+00 8.99169263586E+02 3.08188800417E+00 
6.00000000000E+01 6.50000000000E+01 7.00000000000E+01 5.94308276681E+02 2.95345593837E+00 5.94084748144E+02 3.14164043764E+00 5.90932553215E+02 4.14608659909E+00 5.90042001245E+02 4.20980606674E+00 5.95018430191E+02 2.96743904289E+00 5.89207905668E+02 2.16205863316E+00 5.90609019118E+02 2.15383141848E+00 
7.00000000000E+01 7.50000000000E+01 8.00000000000E+01 4.02094801911E+02 2.12438822088E+00 4.03050468783E+02 2.09944279555E+00 4.01646288227E+02 2.97323233075E+00 4.02106660645E+02 2.88389474797E+00 4.01468203985E+02 2.01410034010E+00 3.98092089722E+02 1.49542285864E+00 3.97581502356E+02 1.48649701996E+00 
8.00000000000E+01 9.00000000000E+01 1.00000000000E+02 2.37522296909E+02 8.60683604319E-01 2.37488689762E+02 1.04221480407E+00 2.37755868594E+02 1.19430109402E+00 2.36802587171E+02 1.44828267502E+00 2.37805918122E+02 8.40740793390E-01 2.34352538070E+02 6.46867672012E-01 2.34348073572E+02 6.26346821175E-01 
1.00000000000E+02 1.10000000000E+02 1.20000000000E+02 1.23078000508E+02 4.36673838779E-01 1.22905313190E+02 4.64401892592E-01 1.23180528992E+02 6.00731245671E-01 1.22609936064E+02 6.45876957921E-01 1.22750947269E+02 5.13781191413E-01 1.21121572486E+02 3.26122633714E-01 1.20742663393E+02 3.87740244738E-01 
1.20000000000E+02 1.30000000000E+02 1.40000000000E+02 6.74669113603E+01 2.65367981902E-01 6.76411839489E+01 2.83498044051E-01 6.72806688728E+01 3.67041748311E-01 6.70443464882E+01 3.87397977396E-01 6.73546892784E+01 2.60341548533E-01 6.65784291713E+01 2.01935050497E-01 6.62660622376E+01 1.96672781493E-01 
1.40000000000E+02 1.50000000000E+02 1.60000000000E+02 3.98528976965E+01 1.83927477342E-01 4.00105449193E+01 1.95678385584E-01 3.98641302317E+01 2.39363295133E-01 3.98110378275E+01 2.64586769740E-01 3.98548377285E+01 1.64116573904E-01 3.92480133390E+01 1.40784100188E-01 3.91006970617E+01 1.31359164866E-01 
1.60000000000E+02 1.70000000000E+02 1.80000000000E+02 2.44395781570E+01 1.07477113060E-01 2.45234300244E+01 1.17688955432E-01 2.44518848400E+01 1.44615471950E-01 2.44072386533E+01 1.58295643207E-01 2.44450764768E+01 1.01785958446E-01 2.40212824181E+01 8.50964298357E-02 2.39304775223E+01 7.86989808233E-02 
1.80000000000E+02 1.90000000000E+02 2.00000000000E+02 1.52854659212E+01 8.56869271113E-02 1.53329795250E+01 9.29118077773E-02 1.52480563650E+01 1.13603123409E-01 1.51711896747E+01 1.24383272528E-01 1.52904003499E+01 7.84172909822E-02 1.50564417704E+01 6.65103608607E-02 1.49857576204E+01 6.11838363548E-02 
2.00000000000E+02 2.10000000000E+02 2.20000000000E+02 1.00358854050E+01 5.49546591676E-02 1.01090390171E+01 6.08389242047E-02 1.00591223191E+01 7.29863434581E-02 1.00470650361E+01 8.11244911771E-02 1.00055495663E+01 5.12672953912E-02 9.85245613912E+00 4.25149566345E-02 9.77317479406E+00 3.99574017250E-02 
2.20000000000E+02 2.35000000000E+02 2.50000000000E+02 6.05187447342E+00 2.90105126503E-02 6.07026907410E+00 3.18575450439E-02 6.04965105637E+00 3.83557240443E-02 6.00599922006E+00 4.17998325762E-02 6.05593832690E+00 2.66291040647E-02 5.95798755345E+00 2.25777812767E-02 5.91601255139E+00 2.12220034569E-02 
2.50000000000E+02 2.65000000000E+02 2.80000000000E+02 3.48009556196E+00 2.18582743570E-02 3.49206128543E+00 1.88904801159E-02 3.48324268498E+00 2.88024887892E-02 3.45054147292E+00 2.47387556707E-02 3.47416967054E+00 2.01544984475E-02 3.40865260358E+00 1.30274884941E-02 3.37752701741E+00 1.22168563063E-02 
2.80000000000E+02 2.95000000000E+02 3.10000000000E+02 2.03494730932E+00 1.04520628606E-02 2.04759236651E+00 1.14443673404E-02 2.03525322659E+00 1.35768265358E-02 2.02349366200E+00 1.50436048779E-02 2.03001366973E+00 9.65641667472E-03 1.99887913572E+00 8.27070669178E-03 1.97845739203E+00 7.67912210092E-03 
3.10000000000E+02 3.25000000000E+02 3.40000000000E+02 1.24654772027E+00 7.47254312687E-03 1.24847714527E+00 8.34716765151E-03 1.24946077758E+00 9.71979545558E-03 1.23740205692E+00 1.08974251869E-02 1.24472202594E+00 6.85345145035E-03 1.22420356040E+00 5.90598387149E-03 1.21036964069E+00 5.49254704975E-03 
3.40000000000E+02 3.55000000000E+02 3.70000000000E+02 7.83915145377E-01 5.61559665251E-03 7.90015865052E-01 5.72729966919E-03 7.85007258486E-01 7.26898427609E-03 7.80043412566E-01 7.43104322827E-03 7.79631402364E-01 5.13748695132E-03 7.68067294884E-01 4.45766120811E-03 7.57361930080E-01 4.09269600179E-03 
3.70000000000E+02 3.85000000000E+02 4.00000000000E+02 4.99939875858E-01 3.89534006664E-03 5.03090018382E-01 4.21204886778E-03 5.01831996112E-01 4.86090216416E-03 4.96291585961E-01 5.44455968409E-03 4.98303371637E-01 3.50018248266E-03 4.90126949823E-01 3.10968388181E-03 4.83518948333E-01 2.81577628278E-03 
4.00000000000E+02 4.25000000000E+02 4.50000000000E+02 2.90742251023E-01 1.64650476857E-03 2.93388759412E-01 1.80942094895E-03 2.92568562572E-01 2.14797445286E-03 2.89859055350E-01 2.35128384201E-03 2.89602999022E-01 1.53084069157E-03 2.84480333261E-01 1.32973826904E-03 2.80322611569E-01 1.23737625539E-03 
4.50000000000E+02 4.75000000000E+02 5.00000000000E+02 1.51140534364E-01 1.03212633484E-03 1.52220509205E-01 1.18376858947E-03 1.52027355142E-01 1.33884209746E-03 1.50460114871E-01 1.52773775647E-03 1.49923523848E-01 9.34518085740E-04 1.47494111359E-01 8.35499958747E-04 1.44709231917E-01 7.54196679309E-04 
5.00000000000E+02 5.25000000000E+02 5.50000000000E+02 8.13376555348E-02 6.20491564379E-04 8.22596886888E-02 7.68613684357E-04 8.19264816811E-02 7.88795501630E-04 8.14741843371E-02 9.83827516930E-04 8.06615408861E-02 5.64600042555E-04 7.93745533244E-02 5.03855181450E-04 7.77858371322E-02 4.64918744501E-04 
5.50000000000E+02 6.25000000000E+02 7.00000000000E+02 2.90853795785E-02 1.47818541309E-04 2.94468972717E-02 1.64378720346E-04 2.94550293824E-02 1.84022841143E-04 2.92735320999E-02 2.06353478984E-04 2.88052115719E-02 1.30616145553E-04 2.82788836182E-02 1.22231319402E-04 2.76484777022E-02 1.11290607573E-04 
#nx: 3


==> anc/results/NNLO.ptj1_exc.dat <==
#labels: ptj1_exc_lower[1] ptj1_exc_center[2] ptj1_exc_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 44348954278
#overflow:lower center upper 2.28220078270E+00 4.65378304883E-02 2.29047014846E+00 4.98967798977E-02 2.37150322087E+00 6.03148077633E-02 2.57134689203E+00 6.47989485468E-02 2.30283081912E+00 3.80672516313E-02 2.37551208817E+00 3.67766574321E-02 2.45304502637E+00 3.21159438482E-02 
3.00000000000E+01 3.25000000000E+01 3.50000000000E+01 2.67010054983E+03 1.86955253629E+01 2.64639976174E+03 1.91345266886E+01 2.59401374542E+03 2.80823487120E+01 2.60624070841E+03 2.72909753885E+01 2.67193655666E+03 1.86967755981E+01 2.67068976906E+03 1.31486487769E+01 2.68629796263E+03 1.31114697067E+01 
3.50000000000E+01 3.75000000000E+01 4.00000000000E+01 1.87944332351E+03 1.38635269724E+01 1.87964135439E+03 1.32611532348E+01 1.84283190744E+03 2.13571408976E+01 1.85035675648E+03 1.92744492339E+01 1.89285260709E+03 1.46048440157E+01 1.88260323323E+03 1.01700794241E+01 1.89766228718E+03 9.76127752530E+00 
4.00000000000E+01 4.50000000000E+01 5.00000000000E+01 1.18768532695E+03 6.63840470264E+00 1.19293965337E+03 6.97568738359E+00 1.16587350166E+03 9.85078526983E+00 1.17759587987E+03 9.99913663632E+00 1.18943322126E+03 7.00048783579E+00 1.19452625890E+03 5.00097179367E+00 1.20194862970E+03 4.90712204209E+00 
5.00000000000E+01 5.50000000000E+01 6.00000000000E+01 6.71758532521E+02 4.17383085630E+00 6.69884660863E+02 4.44629940956E+00 6.55787338653E+02 5.77390399406E+00 6.56636056278E+02 6.36376463325E+00 6.71513296677E+02 4.07596500565E+00 6.79984756672E+02 3.05984785292E+00 6.82631364892E+02 2.98582333299E+00 
6.00000000000E+01 6.50000000000E+01 7.00000000000E+01 4.02044829314E+02 3.04717770012E+00 4.02861169459E+02 3.14900502043E+00 3.95808228036E+02 4.46552741215E+00 3.94515972667E+02 4.55642174655E+00 3.99928667689E+02 3.10111730431E+00 4.08241556605E+02 2.28543040797E+00 4.08193123365E+02 2.25594081917E+00 
7.00000000000E+01 7.50000000000E+01 8.00000000000E+01 2.49577021254E+02 2.07143103190E+00 2.49372794770E+02 2.36119470472E+00 2.43799693196E+02 3.24622126128E+00 2.45897542872E+02 3.19620708373E+00 2.50198008644E+02 2.02927625164E+00 2.54576455105E+02 1.52629174071E+00 2.55803678186E+02 1.51083172799E+00 
8.00000000000E+01 9.00000000000E+01 1.00000000000E+02 1.34265378178E+02 7.66162051723E-01 1.33863208490E+02 9.41233359869E-01 1.33123367924E+02 1.06312068703E+00 1.33229940770E+02 1.30825251914E+00 1.34140676316E+02 7.45187246551E-01 1.36325607012E+02 5.84645776536E-01 1.36831574249E+02 5.57204685298E-01 
1.00000000000E+02 1.10000000000E+02 1.20000000000E+02 6.02985642675E+01 4.52370558815E-01 6.04058155160E+01 4.78939085879E-01 5.98598792522E+01 6.31310184603E-01 6.04204656789E+01 6.59601008038E-01 5.99732796251E+01 4.08073609674E-01 6.14497897074E+01 3.43139026992E-01 6.15473858975E+01 3.08239652812E-01 
1.20000000000E+02 1.30000000000E+02 1.40000000000E+02 2.92770791830E+01 3.12205660009E-01 2.93276080404E+01 3.11288739655E-01 2.89434973505E+01 4.27265976607E-01 2.93124528039E+01 4.25414148744E-01 2.89801033240E+01 3.26556855184E-01 3.00910646899E+01 2.36778662714E-01 3.00590232209E+01 2.47639769328E-01 
1.40000000000E+02 1.50000000000E+02 1.60000000000E+02 1.58215717568E+01 1.74492918302E-01 1.58542853052E+01 1.76860872767E-01 1.57197141754E+01 2.41815789683E-01 1.60190440754E+01 2.46273909093E-01 1.58376754207E+01 1.59310366287E-01 1.62359525469E+01 1.32948442212E-01 1.63505255046E+01 1.23306635265E-01 
1.60000000000E+02 1.70000000000E+02 1.80000000000E+02 8.87948919660E+00 1.06955192707E-01 8.92776025757E+00 1.11733455966E-01 8.84839865139E+00 1.43911369189E-01 9.07936427589E+00 1.50985117767E-01 8.85104879118E+00 9.93882278491E-02 9.12622649403E+00 8.21951041333E-02 9.19141460461E+00 7.60230097131E-02 
1.80000000000E+02 1.90000000000E+02 2.00000000000E+02 5.06140065158E+00 9.11142995170E-02 5.05874308200E+00 9.82672624896E-02 5.06708849477E+00 1.17554599841E-01 5.16117463093E+00 1.20040389559E-01 5.09288645060E+00 6.93359866395E-02 5.23156612903E+00 7.00944100771E-02 5.29859166052E+00 6.06389714580E-02 
2.00000000000E+02 2.10000000000E+02 2.20000000000E+02 3.18336542752E+00 5.28456688354E-02 3.20783561825E+00 5.99464961300E-02 3.22224358916E+00 7.05913950904E-02 3.33689351465E+00 8.01255529067E-02 3.18073388934E+00 5.18527044787E-02 3.25824964486E+00 4.09788135797E-02 3.29276145872E+00 4.02502394266E-02 
2.20000000000E+02 2.35000000000E+02 2.50000000000E+02 1.72789408686E+00 2.82188057105E-02 1.71607111231E+00 3.01876029239E-02 1.72745993657E+00 3.68026554022E-02 1.76718924643E+00 4.00976890809E-02 1.72921780733E+00 2.65853101856E-02 1.78794036603E+00 2.19140495494E-02 1.81283761731E+00 2.06930354486E-02 
2.50000000000E+02 2.65000000000E+02 2.80000000000E+02 8.97221877495E-01 1.53153057855E-02 9.05831851762E-01 1.83645122178E-02 9.01983629151E-01 2.01090595916E-02 9.46978844314E-01 2.43320917429E-02 8.97040398673E-01 1.40786265099E-02 9.28457202309E-01 1.19747115622E-02 9.41520555156E-01 1.11406535305E-02 
2.80000000000E+02 2.95000000000E+02 3.10000000000E+02 4.80816529957E-01 9.40861022632E-03 4.93877803880E-01 1.07761363785E-02 4.85603144556E-01 1.23772512644E-02 5.21384990267E-01 1.42429367550E-02 4.85689193039E-01 8.86736578377E-03 4.98154415363E-01 7.46804124509E-03 5.10031686069E-01 7.01243234844E-03 
3.10000000000E+02 3.25000000000E+02 3.40000000000E+02 2.67466124431E-01 7.14940338351E-03 2.64591873027E-01 7.72548843495E-03 2.72104470850E-01 9.24869602554E-03 2.80379390063E-01 1.00886035078E-02 2.69024208065E-01 6.52666898970E-03 2.78581379893E-01 5.57108669408E-03 2.84215223037E-01 5.16173864062E-03 
3.40000000000E+02 3.55000000000E+02 3.70000000000E+02 1.62359831861E-01 4.29380875558E-03 1.64798445573E-01 5.30713541560E-03 1.64950937284E-01 5.62980806748E-03 1.73771455321E-01 6.23136692948E-03 1.62043528235E-01 4.00014261697E-03 1.68781806298E-01 3.78817013472E-03 1.71265963388E-01 3.71727712038E-03 
3.70000000000E+02 3.85000000000E+02 4.00000000000E+02 8.73212789682E-02 3.22406005821E-03 8.83956758935E-02 3.07761564498E-03 8.74811431933E-02 4.16556151406E-03 9.43171011032E-02 3.99121095822E-03 8.83738861377E-02 2.93924262870E-03 9.20363119132E-02 2.56832005918E-03 9.44743256736E-02 2.41583770829E-03 
4.00000000000E+02 4.25000000000E+02 4.50000000000E+02 4.84845568078E-02 1.31377130994E-03 4.83315373420E-02 1.46627739818E-03 4.92392006416E-02 1.70054068227E-03 5.23950870034E-02 1.96778473854E-03 4.84950006178E-02 1.10717404209E-03 5.05367871020E-02 1.03964486430E-03 5.18534862008E-02 9.02061136175E-04 
#nx: 3


==> anc/results/NNLO.ptz.dat <==
#labels: ptz_lower[1] ptz_center[2] ptz_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 44348954278
#overflow:lower center upper 8.39811878182E+03 5.21836418574E+01 8.41459234453E+03 4.87784448676E+01 3.93062083289E+03 7.50491969084E+01 4.14447434679E+03 7.00222763939E+01 8.65658504629E+03 5.20211384999E+01 1.02134602226E+04 3.80527263219E+01 1.04119013101E+04 3.87451534245E+01 
3.00000000000E+01 4.50000000000E+01 6.00000000000E+01 1.25836585392E+03 6.84406827618E+00 1.25978055046E+03 6.35516007315E+00 1.37347782383E+03 1.05051021803E+01 1.38160949407E+03 9.75676440615E+00 1.24982585101E+03 6.17973045187E+00 1.19797693499E+03 4.80456520849E+00 1.19613776282E+03 4.47915455074E+00 
6.00000000000E+01 7.50000000000E+01 9.00000000000E+01 4.78309124662E+02 1.37898767919E+00 4.76800839405E+02 1.36960575207E+00 4.85807825652E+02 1.94181025503E+00 4.85205012377E+02 1.93728369324E+00 4.80065716694E+02 1.34118860232E+00 4.66558612451E+02 1.02204915726E+00 4.68563182619E+02 9.85984372901E-01 
9.00000000000E+01 1.05000000000E+02 1.20000000000E+02 1.54665712790E+02 5.62890245245E-01 1.54985806166E+02 5.68711537148E-01 1.57699124283E+02 7.75828991999E-01 1.57868214001E+02 7.84898704907E-01 1.54364316669E+02 5.62025981289E-01 1.50513309457E+02 4.20933920509E-01 1.50333370904E+02 4.33220254937E-01 
1.20000000000E+02 1.35000000000E+02 1.50000000000E+02 6.10234073942E+01 1.44220537188E-01 6.12195113621E+01 1.69526914769E-01 6.22744926099E+01 1.96671079004E-01 6.23264820172E+01 2.31443347147E-01 6.09432685153E+01 1.47672221563E-01 5.93791869132E+01 1.09542244178E-01 5.92041081216E+01 1.11997587369E-01 
1.50000000000E+02 1.65000000000E+02 1.80000000000E+02 2.70403025566E+01 8.82177059984E-02 2.71554283604E+01 8.38379007133E-02 2.75780761800E+01 1.20307804816E-01 2.75937557991E+01 1.14616646745E-01 2.69728859160E+01 8.01227547620E-02 2.63236130025E+01 6.75379275306E-02 2.61924373625E+01 6.14037883546E-02 
1.80000000000E+02 1.95000000000E+02 2.10000000000E+02 1.29257304295E+01 3.50326161676E-02 1.29825054597E+01 4.16021917772E-02 1.31644042735E+01 4.80054167205E-02 1.31567503577E+01 5.57574072892E-02 1.28967213408E+01 3.30224355264E-02 1.26059017596E+01 2.70730128178E-02 1.25362787831E+01 2.69850402488E-02 
2.10000000000E+02 2.25000000000E+02 2.40000000000E+02 6.64842622106E+00 1.78266996562E-02 6.68847132361E+00 2.01239778833E-02 6.77767012174E+00 2.35694268497E-02 6.77611164067E+00 2.71821073954E-02 6.61754267402E+00 1.73179034501E-02 6.47819935402E+00 1.39562587577E-02 6.42419876079E+00 1.35105948158E-02 
2.40000000000E+02 2.55000000000E+02 2.70000000000E+02 3.56808836913E+00 1.01568732584E-02 3.59391008978E+00 1.14775229036E-02 3.63527767919E+00 1.35908445861E-02 3.64657893690E+00 1.49656625983E-02 3.55079397731E+00 9.98848833500E-03 3.47987118844E+00 8.01246677314E-03 3.44806587499E+00 7.86680437675E-03 
2.70000000000E+02 2.85000000000E+02 3.00000000000E+02 2.00183755816E+00 5.95214338565E-03 2.01471435581E+00 6.00021707426E-03 2.03845251292E+00 7.71456942434E-03 2.04032780441E+00 7.84018023197E-03 1.99470892227E+00 5.48072600979E-03 1.95434753138E+00 4.67576174270E-03 1.93711684466E+00 4.39827099780E-03 
3.00000000000E+02 3.15000000000E+02 3.30000000000E+02 1.17027067540E+00 3.76588516276E-03 1.17863578981E+00 3.79987471947E-03 1.19289273063E+00 4.87878945052E-03 1.19430642906E+00 4.97593977000E-03 1.16546816536E+00 3.57845762283E-03 1.14057034199E+00 3.01863395423E-03 1.13020882954E+00 2.88831661371E-03 
#nx: 3


==> anc/results/NNLO.ptz_y1.dat <==
#labels: ptz_y1_lower[1] ptz_y1_center[2] ptz_y1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 44348954278
#overflow:lower center upper 2.10110195268E+03 1.95667326272E+01 2.11246721677E+03 1.79055540818E+01 8.85941965773E+02 2.79580951984E+01 9.62627461436E+02 2.52456926689E+01 2.17564002099E+03 1.92509172398E+01 2.60518383700E+03 1.43617384040E+01 2.67326184012E+03 1.41414606840E+01 
3.00000000000E+01 4.50000000000E+01 6.00000000000E+01 3.26431382059E+02 3.93042349449E+00 3.26232613067E+02 3.72616636227E+00 3.62415751744E+02 5.11926043098E+00 3.59282106243E+02 4.68677956964E+00 3.21610304240E+02 4.79492312269E+00 3.11542929264E+02 2.86855186179E+00 3.09162832398E+02 3.49562170269E+00 
6.00000000000E+01 7.50000000000E+01 9.00000000000E+01 1.24806578910E+02 5.98457173395E-01 1.24337903000E+02 8.31627376732E-01 1.26349091844E+02 8.46051661596E-01 1.26042033595E+02 1.17043298599E+00 1.25043415162E+02 6.18618852492E-01 1.21919942999E+02 5.11091271654E-01 1.22336777093E+02 4.56174096585E-01 
9.00000000000E+01 1.05000000000E+02 1.20000000000E+02 4.05519937860E+01 2.14581132972E-01 4.05269871523E+01 2.28362990847E-01 4.13826182384E+01 2.95287673031E-01 4.12659890407E+01 3.09445184177E-01 4.06013747410E+01 2.06580504115E-01 3.94945879806E+01 1.60866193073E-01 3.95142305726E+01 1.54723057575E-01 
1.20000000000E+02 1.35000000000E+02 1.50000000000E+02 1.59326827529E+01 5.40993444946E-02 1.59093080849E+01 8.08331641172E-02 1.62203531715E+01 7.33501052039E-02 1.62358185168E+01 7.62904437477E-02 1.59417488702E+01 5.44723429244E-02 1.55373619392E+01 3.98039634998E-02 1.55077192523E+01 4.14491564931E-02 
1.50000000000E+02 1.65000000000E+02 1.80000000000E+02 7.16453382328E+00 2.57921051710E-02 7.18575440226E+00 2.59524875185E-02 7.30432900028E+00 3.46554992484E-02 7.31175374770E+00 3.55030459458E-02 7.15653480655E+00 2.47873841974E-02 6.97781010631E+00 1.98577812221E-02 6.95478179773E+00 1.90692196426E-02 
1.80000000000E+02 1.95000000000E+02 2.10000000000E+02 3.48765515363E+00 1.54075691213E-02 3.51506795274E+00 1.67041272279E-02 3.55181306057E+00 2.06168662183E-02 3.57060038591E+00 2.23618458728E-02 3.48306361034E+00 1.34586595350E-02 3.40035359435E+00 1.18936421342E-02 3.38648743209E+00 1.04472122535E-02 
2.10000000000E+02 2.25000000000E+02 2.40000000000E+02 1.82812922845E+00 6.79939424062E-03 1.83831224698E+00 7.19799765665E-03 1.86113565914E+00 8.99464918832E-03 1.86336124797E+00 9.55638544506E-03 1.82202507438E+00 6.53144096671E-03 1.78269965135E+00 5.32026194530E-03 1.77138289643E+00 5.14047290166E-03 
2.40000000000E+02 2.55000000000E+02 2.70000000000E+02 1.01056517014E+00 3.71087415061E-03 1.01428262348E+00 4.58231546514E-03 1.03063529165E+00 4.86010554808E-03 1.02799391141E+00 5.97294720775E-03 1.00860162289E+00 3.82632914444E-03 9.86131858690E-01 2.95839522094E-03 9.79172239693E-01 3.06940459808E-03 
2.70000000000E+02 2.85000000000E+02 3.00000000000E+02 5.74846592433E-01 3.10461665860E-03 5.79117494391E-01 3.38607204430E-03 5.84533904926E-01 4.04199686150E-03 5.87834102970E-01 3.56560557022E-03 5.74044047949E-01 3.03053014752E-03 5.62531635595E-01 2.56621725641E-03 5.58414857187E-01 2.35928317079E-03 
3.00000000000E+02 3.15000000000E+02 3.30000000000E+02 3.44388234732E-01 1.63388818118E-03 3.46700103959E-01 1.79315858586E-03 3.51744099467E-01 1.98917749281E-03 3.50605804498E-01 2.33871280363E-03 3.41981124295E-01 1.45632958421E-03 3.36192796391E-01 1.31867169894E-03 3.32695173652E-01 1.17991166023E-03 
#nx: 3


==> anc/results/NNLO_only.abs_yj1.dat <==
#labels: abs_yj1_lower[1] abs_yj1_center[2] abs_yj1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 24052684668
#overflow:lower center upper 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
0.00000000000E+00 1.00000000000E-01 2.00000000000E-01 -6.20657106035E+02 4.84125156778E+02 3.26261724510E+00 4.26333015491E+02 -2.32980554772E+03 6.44343762927E+02 -2.25168986524E+03 6.38374233048E+02 -6.37971689662E+02 4.62424128351E+02 1.07021048437E+03 3.33656485955E+02 8.70559168889E+02 3.40480944840E+02 
2.00000000000E-01 3.00000000000E-01 4.00000000000E-01 1.09566765277E+02 2.64206297911E+02 4.84320765551E+02 2.55618493945E+02 -1.58356659492E+03 3.76179398085E+02 -1.32057290896E+03 3.63795254174E+02 -5.52281796178E+02 2.25984443227E+02 1.34196430198E+03 1.88950225535E+02 9.03333186692E+02 1.65293419158E+02 
4.00000000000E-01 5.00000000000E-01 6.00000000000E-01 1.94641379980E+01 1.64057327840E+02 3.82547500683E+02 1.73300287676E+02 -1.63902982550E+03 2.29268228078E+02 -1.40716138256E+03 2.32450718260E+02 -3.81279746282E+02 1.70949325278E+02 1.33949514495E+03 1.20424693522E+02 9.99777282973E+02 1.25283016611E+02 
6.00000000000E-01 7.00000000000E-01 8.00000000000E-01 -2.38280476321E+02 2.03409626621E+02 2.46331355937E+02 2.94715277025E+02 -1.98551251658E+03 2.86364966850E+02 -1.64253235283E+03 3.01595422966E+02 -5.62114721783E+02 2.17607279548E+02 1.10166469457E+03 1.43867938425E+02 8.44420032972E+02 1.51484503641E+02 
8.00000000000E-01 9.00000000000E-01 1.00000000000E+00 6.72281050937E+02 3.46846662163E+02 9.15065854629E+02 3.27878109316E+02 -5.93011575806E+02 4.92441672114E+02 -3.35598377653E+02 4.75853125272E+02 5.14100349193E+02 3.69130724366E+02 1.72792067686E+03 2.53154188595E+02 1.57724592870E+03 2.68330538032E+02 
1.00000000000E+00 1.10000000000E+00 1.20000000000E+00 3.19033694889E+02 2.21685373851E+02 6.37526204191E+02 2.71020546264E+02 -1.05683920331E+03 3.73234241613E+02 -9.33533745623E+02 3.63069919466E+02 5.77954234630E+01 2.24627261498E+02 1.39919415718E+03 1.61517020485E+02 1.12697847182E+03 1.62904710777E+02 
1.20000000000E+00 1.30000000000E+00 1.40000000000E+00 -5.13946851832E+02 2.33890818783E+02 -2.07727392544E+02 2.21904548176E+02 -1.78479478848E+03 4.02406959812E+02 -1.80034819685E+03 3.03921448594E+02 -4.34650541187E+02 2.96165298334E+02 6.98296872226E+02 1.72818411127E+02 7.18723134399E+02 2.17025315950E+02 
1.40000000000E+00 1.50000000000E+00 1.60000000000E+00 -3.92159097434E+02 1.92669337171E+02 -1.37928119077E+02 1.94336941403E+02 -1.84876077861E+03 2.70086930085E+02 -1.65605088508E+03 2.65514089667E+02 -5.49003140781E+02 1.84935556520E+02 6.73390103078E+02 1.41462089481E+02 5.57525950799E+02 1.38278725703E+02 
1.60000000000E+00 1.70000000000E+00 1.80000000000E+00 1.12870232193E+02 1.53467191252E+02 1.16829243565E+02 1.58502372343E+02 -9.86425296515E+02 2.22418866132E+02 -1.18273699513E+03 2.27506042360E+02 -3.53655762005E+01 1.65943647831E+02 9.31753659795E+02 1.13169689267E+02 7.66043178720E+02 1.15166124303E+02 
1.80000000000E+00 1.90000000000E+00 2.00000000000E+00 -6.81307095919E+01 1.40651176885E+02 -6.39484648820E+01 1.39321807193E+02 -1.05904837210E+03 2.06637427506E+02 -1.18839020860E+03 2.02868272751E+02 -2.91916952636E+00 1.77432348999E+02 7.51434503726E+02 1.19171606353E+02 7.74089883698E+02 1.29400084232E+02 
2.00000000000E+00 2.10000000000E+00 2.20000000000E+00 1.43204906964E+02 1.36145273731E+02 8.43365154911E+01 1.46236579016E+02 -8.23867677369E+02 2.18033509784E+02 -9.01783927903E+02 2.09434779195E+02 7.02333781491E+01 1.33542941763E+02 7.91159061694E+02 1.00512878361E+02 7.04845756703E+02 9.80252327039E+01 
2.20000000000E+00 2.30000000000E+00 2.40000000000E+00 2.92058628877E+02 1.47241801309E+02 2.41720184982E+02 1.47815155975E+02 -5.52914353660E+02 1.89938909952E+02 -5.14192956227E+02 2.08489722975E+02 1.85889619753E+02 1.34146291636E+02 7.78176386894E+02 1.08042636099E+02 6.94600560300E+02 9.84759816192E+01 
2.40000000000E+00 2.50000000000E+00 2.60000000000E+00 1.32653990738E+02 9.50850024036E+01 2.10257483215E+02 1.33378091892E+02 -4.77765544450E+02 1.34589411824E+02 -4.37576433527E+02 1.89020379612E+02 1.53014364310E+02 9.51979704800E+01 5.78953754640E+02 6.98191947900E+01 5.77689635406E+02 7.00517130436E+01 
2.60000000000E+00 2.70000000000E+00 2.80000000000E+00 7.13859397691E+01 1.08417318175E+02 7.88722583736E+01 1.04767301172E+02 -4.50256026349E+02 1.54357624302E+02 -3.62113047502E+02 1.27431083539E+02 2.36240730291E+01 1.26558858297E+02 4.58358286168E+02 7.92571153814E+01 4.42406895048E+02 8.01296586938E+01 
2.80000000000E+00 2.90000000000E+00 3.00000000000E+00 1.91305631759E+02 9.08274839517E+01 6.03280094790E+01 8.17751214901E+01 -2.37461830293E+02 1.28989189577E+02 -3.25760261007E+02 1.24802085691E+02 2.12232969334E+02 8.65306905235E+01 4.16540342454E+02 6.05724893242E+01 4.27247836194E+02 5.87230734833E+01 
3.00000000000E+00 3.20000000000E+00 3.40000000000E+00 1.66623195954E+02 4.54868075291E+01 1.19948605919E+02 4.53086827515E+01 -1.64689851983E+02 5.53664073339E+01 -1.51156591422E+02 8.72279991388E+01 2.07043517069E+02 4.53801073078E+01 3.50126978392E+02 3.34747152941E+01 3.79451040545E+02 3.33198259352E+01 
3.40000000000E+00 3.60000000000E+00 3.80000000000E+00 7.32966149137E+01 3.05525585817E+01 2.63722708643E+01 3.13613488006E+01 -1.05286825120E+02 4.35224839666E+01 -1.76752336297E+02 4.40647137476E+01 1.19911477473E+02 3.25387628521E+01 1.82910958897E+02 2.24516674928E+01 2.18443201063E+02 2.40204325860E+01 
3.80000000000E+00 4.10000000000E+00 4.40000000000E+00 4.08425046665E+01 1.00606747586E+01 1.74656951672E+01 1.05659708018E+01 -2.80796658877E+01 1.47889013680E+01 -7.28926887886E+01 1.46479873582E+01 6.17181256988E+01 9.10362068390E+00 8.27307598957E+01 7.84798477945E+00 9.64217036034E+01 7.41298375466E+00 
#nx: 3


==> anc/results/NNLO_only.cross.dat <==
#labels: tot_scale01[1] tot_scale01_Err[2] tot_scale02[3] tot_scale02_Err[4] tot_scale03[5] tot_scale03_Err[6] tot_scale04[7] tot_scale04_Err[8] tot_scale05[9] tot_scale05_Err[10] tot_scale06[11] tot_scale06_Err[12] tot_scale07[13] tot_scale07_Err[14] qbqb_scale01[15] qbqb_scale01_Err[16] qbqb_scale02[17] qbqb_scale02_Err[18] qbqb_scale03[19] qbqb_scale03_Err[20] qbqb_scale04[21] qbqb_scale04_Err[22] qbqb_scale05[23] qbqb_scale05_Err[24] qbqb_scale06[25] qbqb_scale06_Err[26] qbqb_scale07[27] qbqb_scale07_Err[28] gqb_scale01[29] gqb_scale01_Err[30] gqb_scale02[31] gqb_scale02_Err[32] gqb_scale03[33] gqb_scale03_Err[34] gqb_scale04[35] gqb_scale04_Err[36] gqb_scale05[37] gqb_scale05_Err[38] gqb_scale06[39] gqb_scale06_Err[40] gqb_scale07[41] gqb_scale07_Err[42] qqb_scale01[43] qqb_scale01_Err[44] qqb_scale02[45] qqb_scale02_Err[46] qqb_scale03[47] qqb_scale03_Err[48] qqb_scale04[49] qqb_scale04_Err[50] qqb_scale05[51] qqb_scale05_Err[52] qqb_scale06[53] qqb_scale06_Err[54] qqb_scale07[55] qqb_scale07_Err[56] qbg_scale01[57] qbg_scale01_Err[58] qbg_scale02[59] qbg_scale02_Err[60] qbg_scale03[61] qbg_scale03_Err[62] qbg_scale04[63] qbg_scale04_Err[64] qbg_scale05[65] qbg_scale05_Err[66] qbg_scale06[67] qbg_scale06_Err[68] qbg_scale07[69] qbg_scale07_Err[70] gg_scale01[71] gg_scale01_Err[72] gg_scale02[73] gg_scale02_Err[74] gg_scale03[75] gg_scale03_Err[76] gg_scale04[77] gg_scale04_Err[78] gg_scale05[79] gg_scale05_Err[80] gg_scale06[81] gg_scale06_Err[82] gg_scale07[83] gg_scale07_Err[84] qg_scale01[85] qg_scale01_Err[86] qg_scale02[87] qg_scale02_Err[88] qg_scale03[89] qg_scale03_Err[90] qg_scale04[91] qg_scale04_Err[92] qg_scale05[93] qg_scale05_Err[94] qg_scale06[95] qg_scale06_Err[96] qg_scale07[97] qg_scale07_Err[98] qbq_scale01[99] qbq_scale01_Err[100] qbq_scale02[101] qbq_scale02_Err[102] qbq_scale03[103] qbq_scale03_Err[104] qbq_scale04[105] qbq_scale04_Err[106] qbq_scale05[107] qbq_scale05_Err[108] qbq_scale06[109] qbq_scale06_Err[110] qbq_scale07[111] qbq_scale07_Err[112] gq_scale01[113] gq_scale01_Err[114] gq_scale02[115] gq_scale02_Err[116] gq_scale03[117] gq_scale03_Err[118] gq_scale04[119] gq_scale04_Err[120] gq_scale05[121] gq_scale05_Err[122] gq_scale06[123] gq_scale06_Err[124] gq_scale07[125] gq_scale07_Err[126] qq_scale01[127] qq_scale01_Err[128] qq_scale02[129] qq_scale02_Err[130] qq_scale03[131] qq_scale03_Err[132] qq_scale04[133] qq_scale04_Err[134] qq_scale05[135] qq_scale05_Err[136] qq_scale06[137] qq_scale06_Err[138] qq_scale07[139] qq_scale07_Err[140]
#neval: 24052684668
-6.34407620793E+01 1.81705964719E+02 4.61586996644E+02 1.96863236479E+02 -4.00869264950E+03 2.70339961951E+02 -3.63497926568E+03 2.85050327784E+02 -3.98909540186E+02 1.76675700138E+02 2.96939943792E+03 1.33377551106E+02 2.56944496028E+03 1.30951051653E+02 3.79311158767E+01 1.06528600174E+01 9.18692898481E+01 1.05288918794E+01 1.98329951128E+01 1.52218109260E+01 5.08069924328E+01 1.49845125890E+01 -3.42916603455E+01 1.08219387513E+01 4.61613779043E+01 7.78322645459E+00 -3.21968291448E+01 7.90596972232E+00 3.93431987277E+02 3.87606013601E+01 1.13181469558E+02 3.93293798333E+01 -1.07155964163E+02 5.43717689720E+01 -3.73294802776E+02 5.60275037411E+01 6.95757205775E+02 3.73795968250E+01 7.38423015601E+02 2.83665140912E+01 1.04229029832E+03 2.73608885648E+01 -5.64544584213E+02 6.53185029114E+01 -4.23740181737E+02 9.44338533207E+01 -9.84661502236E+02 9.31905329215E+01 -7.63848397518E+02 8.99969178704E+01 -7.01960657788E+02 6.79995820833E+01 -1.93364701044E+02 4.76886910598E+01 -2.74043333776E+02 4.96573734962E+01 4.22633826327E+02 5.02481099036E+01 1.38045746007E+02 4.99088710057E+01 -7.59037025279E+01 7.08161839274E+01 -2.67320909985E+02 1.15005221072E+02 7.52890762069E+02 4.16669302437E+01 7.83972720494E+02 3.16374015519E+01 1.08546390913E+03 3.04580336435E+01 -1.27848854655E+03 1.43508563739E+01 -3.12633425158E+02 1.38203452164E+01 -1.28389030682E+03 2.03174911341E+01 -5.04584399560E+02 1.91606626668E+01 -2.43914625689E+03 1.44115039780E+01 -1.20703019476E+03 1.07493752061E+01 -2.33648964521E+03 1.06534290897E+01 6.16773415307E+02 8.45784247488E+01 3.26115399193E+02 8.27722767530E+01 -3.41801153838E+02 1.15290177294E+02 -6.99774378395E+02 1.17924860150E+02 1.04861160980E+03 7.86874579501E+01 1.30948868827E+03 6.17827427500E+01 1.70283724794E+03 6.10634377939E+01 -6.55101547039E+02 1.02249710829E+02 -5.52113561573E+02 1.03735426141E+02 -1.08142582558E+03 1.69626320255E+02 -9.04335935877E+02 1.61922261299E+02 -7.90208815498E+02 1.05233672466E+02 -2.58140765354E+02 7.49896492127E+01 -3.37637065185E+02 7.71754619158E+01 7.21402090651E+02 6.69548536208E+01 4.07949813361E+02 6.81291565311E+01 -2.21345759996E+02 9.51608991668E+01 -5.79569132752E+02 9.68032757446E+01 1.11831177257E+03 5.65525189638E+01 1.38253076150E+03 4.90141842137E+01 1.75129999136E+03 4.14040391279E+01 2.42521480279E+02 4.80873975074E+01 6.72912447144E+02 5.69557353521E+01 6.76585705550E+01 6.82860470839E+01 4.06941698750E+02 8.18616512330E+01 -4.88734998834E+01 5.16542104319E+01 3.67358535317E+02 4.11181572915E+01 -3.20796131387E+01 3.78275485333E+01 
#nx: 0


==> anc/results/NNLO_only.njets.dat <==
#labels: njets_lower[1] njets_center[2] njets_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 24052684668
#overflow:lower center upper 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
-5.00000000000E-01 0.00000000000E+00 5.00000000000E-01 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
5.00000000000E-01 1.00000000000E+00 1.50000000000E+00 -2.05565368737E+03 1.92826035414E+02 -1.24582758937E+03 1.80009232130E+02 -3.22624146624E+03 2.71853887545E+02 -2.42930068303E+03 2.82299238633E+02 -2.96923711053E+03 1.84205657440E+02 -5.58172361889E+02 1.35505913253E+02 -1.25898456084E+03 1.34879851730E+02 
1.50000000000E+00 2.00000000000E+00 2.50000000000E+00 -8.13814880516E+02 8.40633347399E+00 -1.35897503810E+03 8.79163049734E+00 -4.67416018924E+03 1.13904070300E+01 -5.51004395997E+03 1.19702586036E+01 -1.67325363301E+02 8.09093565583E+00 1.31888674569E+03 6.45314712706E+00 1.74894600153E+03 6.20378704885E+00 
2.50000000000E+00 3.00000000000E+00 3.50000000000E+00 2.86902922447E+03 2.46047622530E+00 3.07003326784E+03 2.61411596815E+00 3.89187334484E+03 3.37232111485E+00 4.16270722446E+03 3.56414400789E+00 2.68781766148E+03 2.31361804372E+00 2.17824381632E+03 1.85835891288E+00 2.04034821817E+03 1.73640004365E+00 
#nx: 3


==> anc/results/NNLO_only.ptj1.dat <==
#labels: ptj1_lower[1] ptj1_center[2] ptj1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 24052684668
#overflow:lower center upper 1.16159528915E-01 7.36668021323E-03 2.52281521956E-02 7.62876542893E-03 8.78941635561E-03 8.99101766592E-03 -1.18888400781E-01 9.40459689524E-03 1.98326406950E-01 6.52516020720E-03 1.83798149391E-01 6.24635362838E-03 2.42227209692E-01 5.59768242783E-03 
3.00000000000E+01 3.25000000000E+01 3.50000000000E+01 -2.97276849262E+01 1.79354269720E+01 -4.97488393438E+00 1.87515108803E+01 -2.25593497541E+02 2.71956880550E+01 -2.06175265395E+02 2.76762482188E+01 -6.62882268077E+01 1.78887550972E+01 9.50200258974E+01 1.30448075265E+01 6.11346361611E+01 1.30831990892E+01 
3.50000000000E+01 3.75000000000E+01 4.00000000000E+01 -1.12110934472E+01 1.33974606196E+01 1.07852879944E+01 1.35134755243E+01 -1.35223660147E+02 2.06824038709E+01 -1.15719504254E+02 1.79593738792E+01 -2.93736612193E+01 1.44868713039E+01 8.24402888553E+01 9.76711772245E+00 5.62860823893E+01 9.94911112622E+00 
4.00000000000E+01 4.50000000000E+01 5.00000000000E+01 -8.83092705322E-01 5.61867213105E+00 1.13475163323E+01 7.29922282507E+00 -7.82858644234E+01 8.95819916336E+00 -7.26902983477E+01 1.05059108012E+01 -1.02239742898E+01 6.63889126857E+00 5.82928225184E+01 4.12794821276E+00 4.99049644656E+01 4.54322126916E+00 
5.00000000000E+01 5.50000000000E+01 6.00000000000E+01 -3.96284064863E+00 4.45093048034E+00 1.18650917434E+00 4.42591184360E+00 -5.16483309864E+01 6.17348349429E+00 -5.27955700870E+01 6.23828817358E+00 -9.91088520522E+00 4.56654957428E+00 3.44373471628E+01 3.28755387117E+00 2.79784103954E+01 3.07192071622E+00 
6.00000000000E+01 6.50000000000E+01 7.00000000000E+01 2.74411084270E+00 2.94648729114E+00 2.67809613751E+00 3.13518177560E+00 -2.79606633444E+01 4.13842557006E+00 -3.14593717697E+01 4.20235335266E+00 1.17345100226E+00 2.96038711717E+00 2.63393455772E+01 2.15555365807E+00 2.50858392909E+01 2.14712039806E+00 
7.00000000000E+01 7.50000000000E+01 8.00000000000E+01 5.77406426726E+00 2.11825918010E+00 5.51345039455E+00 2.09324672839E+00 -1.38244229939E+01 2.96651179789E+00 -1.59431919736E+01 2.87695998957E+00 4.56421923470E+00 2.00759886751E+00 2.14414056403E+01 1.48944917176E+00 2.03325388209E+01 1.48044246286E+00 
8.00000000000E+01 9.00000000000E+01 1.00000000000E+02 5.00891236797E+00 8.58243113872E-01 3.22448326192E+00 1.04016517363E+00 -7.72665450248E+00 1.19164667214E+00 -1.09203782761E+01 1.44605019312E+00 5.89091898450E+00 8.38255767770E-01 1.44493903837E+01 6.44601514717E-01 1.51565611309E+01 6.24011986480E-01 
1.00000000000E+02 1.10000000000E+02 1.20000000000E+02 3.46576995099E+00 4.33903072691E-01 1.73490265538E+00 4.61688194424E-01 -3.90289332362E+00 5.97699954031E-01 -6.11491846974E+00 6.42933325567E-01 4.02507335022E+00 5.11505274302E-01 8.48577408269E+00 3.23532580866E-01 9.11366728165E+00 3.85638705000E-01 
1.20000000000E+02 1.30000000000E+02 1.40000000000E+02 1.29206156972E+00 2.63766829041E-01 3.05535176623E-01 2.81912669180E-01 -3.28275729357E+00 3.65324601004E-01 -4.65826546671E+00 3.85671033198E-01 1.93695326512E+00 2.58782464967E-01 4.41748770498E+00 2.00449555678E-01 4.95273066232E+00 1.95210805105E-01 
1.40000000000E+02 1.50000000000E+02 1.60000000000E+02 1.08151057943E+00 1.82713684723E-01 3.91820072388E-01 1.94452921146E-01 -1.62476213942E+00 2.37989512478E-01 -2.48841465247E+00 2.63246638796E-01 1.69068368955E+00 1.63032436411E-01 2.91916144048E+00 1.39658719923E-01 3.43596771075E+00 1.30390519421E-01 
1.60000000000E+02 1.70000000000E+02 1.80000000000E+02 8.13577967161E-01 1.06073342496E-01 2.92955637380E-01 1.16291804836E-01 -9.03114772036E-01 1.43080730930E-01 -1.51863050657E+00 1.56763052210E-01 1.26181016684E+00 1.00418972051E-01 1.92951805511E+00 8.38405460556E-02 2.31927795682E+00 7.74425138688E-02 
1.80000000000E+02 1.90000000000E+02 2.00000000000E+02 3.75602936062E-01 8.42563820937E-02 -1.43791852068E-02 9.14482381083E-02 -8.01832250994E-01 1.12019279349E-01 -1.29245534819E+00 1.22775126053E-01 7.13207780420E-01 7.69957192110E-02 1.14651902052E+00 6.52042222621E-02 1.43103941341E+00 5.98899048918E-02 
2.00000000000E+02 2.10000000000E+02 2.20000000000E+02 3.66893432253E-01 5.44341108107E-02 1.21257547396E-01 6.03097537855E-02 -3.76721521724E-01 7.24213289955E-02 -6.91270297934E-01 8.05501967005E-02 5.84453799535E-01 5.07624256630E-02 8.49695344483E-01 4.20280546438E-02 1.03161480945E+00 3.94865861138E-02 
2.20000000000E+02 2.35000000000E+02 2.50000000000E+02 1.56942067565E-01 2.87407613066E-02 -4.31221434111E-02 3.15816343390E-02 -3.34309950566E-01 3.80659083167E-02 -5.87412334375E-01 4.14990566502E-02 3.35344688317E-01 2.63627530288E-02 4.83832821023E-01 2.23233928919E-02 6.22640019303E-01 2.09753878934E-02 
2.50000000000E+02 2.65000000000E+02 2.80000000000E+02 1.46302372503E-01 2.16899670685E-02 1.78544364032E-02 1.86644048796E-02 -1.38614402458E-01 2.86225674774E-02 -3.07682811474E-01 2.44935967494E-02 2.54128042353E-01 1.99910378671E-02 3.20571222220E-01 1.28179213833E-02 4.05565677393E-01 1.20154109229E-02 
2.80000000000E+02 2.95000000000E+02 3.10000000000E+02 6.86643435710E-02 1.02788246035E-02 -1.09310092201E-02 1.12600892009E-02 -1.07822026920E-01 1.33911996645E-02 -2.10392523128E-01 1.48461332144E-02 1.39330209132E-01 9.49003878412E-03 1.82219174385E-01 8.10677411047E-03 2.38018970398E-01 7.52125362732E-03 
3.10000000000E+02 3.25000000000E+02 3.40000000000E+02 4.91598034322E-02 7.36081973425E-03 -1.01961273762E-02 8.22899892341E-03 -5.92851356313E-02 9.60203892096E-03 -1.32150272052E-01 1.07716349727E-02 9.79644359901E-02 6.74583760505E-03 1.20437280405E-01 5.79865270257E-03 1.57087242602E-01 5.38981931381E-03 
3.40000000000E+02 3.55000000000E+02 3.70000000000E+02 3.87569431603E-02 5.53530306542E-03 3.50933763840E-03 5.63467802262E-03 -3.12352036988E-02 7.18459174596E-03 -7.77469418858E-02 7.33220944122E-03 6.91484767040E-02 5.05676109429E-03 8.24833490700E-02 4.38021387274E-03 1.06040458794E-01 4.01407137708E-03 
3.70000000000E+02 3.85000000000E+02 4.00000000000E+02 2.21598898443E-02 3.79891019545E-03 -2.89126395689E-03 4.10560051058E-03 -2.25592238579E-02 4.75492821152E-03 -5.67863716019E-02 5.32959494840E-03 4.43147022142E-02 3.40852329129E-03 5.14886477861E-02 3.01998306163E-03 6.80912462483E-02 2.72973872028E-03 
4.00000000000E+02 4.25000000000E+02 4.50000000000E+02 1.50161680997E-02 1.60952147033E-03 -3.43305820499E-05 1.76877806888E-03 -1.09187072074E-02 2.10950566591E-03 -3.17002655796E-02 2.30821201911E-03 2.87236697635E-02 1.49621703058E-03 3.18377626239E-02 1.29473503205E-03 4.20913984970E-02 1.20437975618E-03 
4.50000000000E+02 4.75000000000E+02 5.00000000000E+02 9.25670754759E-03 1.01273594828E-03 3.68956904935E-04 1.16316482285E-03 -4.58485364571E-03 1.31857358559E-03 -1.64689562563E-02 1.50588173784E-03 1.64230192949E-02 9.16104991723E-04 1.78089868907E-02 8.17210228500E-04 2.30783428274E-02 7.36651451114E-04 
5.00000000000E+02 5.25000000000E+02 5.50000000000E+02 5.19310115327E-03 6.08916233382E-04 3.56107755108E-04 7.57084496164E-04 -2.32004017484E-03 7.76498215992E-04 -8.79176017757E-03 9.71461658177E-04 9.38451756863E-03 5.53669048356E-04 9.93580753223E-03 4.92980628180E-04 1.29864552927E-02 4.54665623378E-04 
5.50000000000E+02 6.25000000000E+02 7.00000000000E+02 2.32002355627E-03 1.44986982109E-04 4.11113642565E-04 1.61190572781E-04 -2.75082984139E-04 1.80945702491E-04 -2.85990374336E-03 2.02874223258E-04 3.94500898699E-03 1.27889392496E-04 3.95195037189E-03 1.19614066693E-04 5.11912150462E-03 1.08824011817E-04 
#nx: 3


==> anc/results/NNLO_only.ptj1_exc.dat <==
#labels: ptj1_exc_lower[1] ptj1_exc_center[2] ptj1_exc_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 24052684668
#overflow:lower center upper -6.20819629518E-02 4.57786572191E-02 5.60216132467E-01 4.90652499715E-02 8.38817357083E-01 5.95554497517E-02 1.93527659926E+00 6.39457864514E-02 -5.20799829097E-01 3.71972203914E-02 -5.25281140554E-01 3.60036576227E-02 -7.57597663607E-01 3.12791387256E-02 
3.00000000000E+01 3.25000000000E+01 3.50000000000E+01 -5.96389566507E+01 1.85946484447E+01 -3.63772331845E+01 1.90488494518E+01 -2.48109913838E+02 2.79758944592E+01 -2.14514546009E+02 2.71950349434E+01 -1.00101100377E+02 1.85845937957E+01 6.71204849283E+01 1.30539284591E+01 3.13067914241E+01 1.30057180885E+01 
3.50000000000E+01 3.75000000000E+01 4.00000000000E+01 -5.80670591373E+01 1.37682672988E+01 -3.00862969058E+01 1.31735918783E+01 -1.50560160353E+02 2.12582445347E+01 -1.32818121601E+02 1.91780634001E+01 -7.25420396026E+01 1.45048180310E+01 1.87590203539E+01 1.00843980863E+01 2.36068338833E-01 9.66243802511E+00 
4.00000000000E+01 4.50000000000E+01 5.00000000000E+01 -4.82084876534E+01 6.61827991573E+00 -2.88520232373E+01 6.95819338451E+00 -8.41617742291E+01 9.82928527304E+00 -6.86962159459E+01 9.97979448761E+00 -6.34504698687E+01 6.97987971180E+00 -8.56334731326E+00 4.98317067747E+00 -2.08274667291E+01 4.88752209181E+00 
5.00000000000E+01 5.50000000000E+01 6.00000000000E+01 -3.63188206536E+01 4.16287998592E+00 -3.16301356383E+01 4.43646291654E+00 -4.44651579222E+01 5.76153172837E+00 -4.18225866130E+01 6.35301672054E+00 -4.65448935546E+01 4.06429117677E+00 -1.99376019608E+01 3.04975713211E+00 -2.78415694752E+01 2.97504817387E+00 
6.00000000000E+01 6.50000000000E+01 7.00000000000E+01 -2.34390421600E+01 3.04051947602E+00 -1.89763328948E+01 3.14266505968E+00 -1.66566294619E+01 4.45851590184E+00 -1.62249963230E+01 4.54964732045E+00 -3.20934248094E+01 3.09445818356E+00 -1.79976547632E+01 2.27936396817E+00 -2.42049653011E+01 2.24961658421E+00 
7.00000000000E+01 7.50000000000E+01 8.00000000000E+01 -1.41796885778E+01 2.06528823233E+00 -1.18861045658E+01 2.35583333811E+00 -7.37598873363E+00 3.24020772710E+00 -3.25728095286E+00 3.19011754193E+00 -1.82694947593E+01 2.02291555953E+00 -1.27647542572E+01 1.52057153560E+00 -1.55405049605E+01 1.50495934674E+00 
8.00000000000E+01 9.00000000000E+01 1.00000000000E+02 -5.47167328227E+00 7.63501639711E-01 -4.28533407300E+00 9.39033614787E-01 2.19907425020E+00 1.06022809743E+00 4.18539047917E+00 1.30585760611E+00 -8.46323773335E+00 7.42455515175E-01 -6.84731532318E+00 5.82211169679E-01 -8.49695288855E+00 5.54645772358E-01 
1.00000000000E+02 1.10000000000E+02 1.20000000000E+02 -2.68258467848E+00 4.49771207118E-01 -1.50608413240E+00 4.76386589258E-01 2.38582261566E+00 6.28507193289E-01 4.53268800052E+00 6.56804792644E-01 -4.69184414649E+00 4.05283787042E-01 -4.17668086185E+00 3.40745006801E-01 -5.20580174090E+00 3.05659308606E-01 
1.20000000000E+02 1.30000000000E+02 1.40000000000E+02 -1.92405504596E+00 3.10912214997E-01 -1.09249177529E+00 3.09919285284E-01 1.19942147887E+00 4.25864538067E-01 2.80582463679E+00 4.23922953204E-01 -3.29527097233E+00 3.25370906787E-01 -2.94514584312E+00 2.35573679878E-01 -3.65509438389E+00 2.46531126409E-01 
1.40000000000E+02 1.50000000000E+02 1.60000000000E+02 -8.18736305343E-01 1.73490830788E-01 -2.25757125393E-01 1.75800739179E-01 1.23341843666E+00 2.40755818588E-01 2.43905267374E+00 2.45152114575E-01 -1.50095498330E+00 1.58271787684E-01 -1.61122892432E+00 1.32009535465E-01 -1.92301620132E+00 1.22344805213E-01 
1.60000000000E+02 1.70000000000E+02 1.80000000000E+02 -4.26725824197E-01 1.05123401501E-01 3.17751644408E-02 1.09821241663E-01 9.12341491397E-01 1.41906215529E-01 1.80641446249E+00 1.48896399749E-01 -9.26138597329E-01 9.75733910872E-02 -9.77388459332E-01 8.05097445987E-02 -1.19665768264E+00 7.43412528411E-02 
1.80000000000E+02 1.90000000000E+02 2.00000000000E+02 -3.49063325039E-01 9.04761494371E-02 -5.65355924279E-02 9.76097243828E-02 5.41494844680E-01 1.16835859605E-01 1.11048179939E+00 1.19254314939E-01 -6.37304101299E-01 6.85652409525E-02 -7.08146719123E-01 6.94990490386E-02 -8.33376511629E-01 6.00046204754E-02 
2.00000000000E+02 2.10000000000E+02 2.20000000000E+02 -5.92396333632E-02 5.23502590962E-02 1.79375169489E-01 5.94542903461E-02 5.63925244337E-01 7.00576204873E-02 1.02094320550E+00 7.95932729878E-02 -2.82309304000E-01 5.13932993557E-02 -3.41963848445E-01 4.05154978256E-02 -4.40023601831E-01 3.98190611184E-02 
2.20000000000E+02 2.35000000000E+02 2.50000000000E+02 -9.31703136846E-02 2.79760623115E-02 3.92627198059E-02 2.99310634038E-02 2.61138909637E-01 3.65392585871E-02 5.29175994280E-01 3.98222224335E-02 -2.33361340050E-01 2.63491851700E-02 -2.54005165133E-01 2.16834512067E-02 -3.14496916715E-01 2.04680071528E-02 
2.50000000000E+02 2.65000000000E+02 2.80000000000E+02 -3.34684172202E-02 1.51026413933E-02 6.59263414314E-02 1.81612072967E-02 1.72701830320E-01 1.98819301124E-02 3.59583526110E-01 2.41148375151E-02 -1.18566292749E-01 1.38690958066E-02 -1.30286120269E-01 1.17724411544E-02 -1.68886888295E-01 1.09423828270E-02 
2.80000000000E+02 2.95000000000E+02 3.10000000000E+02 -2.13209254234E-02 9.24018926404E-03 4.92616617383E-02 1.06067305091E-02 1.00505461523E-01 1.22000398085E-02 2.25369587059E-01 1.40630155916E-02 -6.85469734387E-02 8.70700994381E-03 -7.95822533561E-02 7.30818814524E-03 -9.94902501993E-02 6.85837165625E-03 
3.10000000000E+02 3.25000000000E+02 3.40000000000E+02 -1.50909511019E-02 7.04892296351E-03 1.93570995542E-02 7.61726055402E-03 5.93501428658E-02 9.14299695372E-03 1.24925547094E-01 9.97411155622E-03 -4.62589833399E-02 6.42944612656E-03 -4.95120956977E-02 5.47376036034E-03 -6.41627749781E-02 5.06675118354E-03 
3.40000000000E+02 3.55000000000E+02 3.70000000000E+02 2.25163996415E-03 4.19923671776E-03 2.93323932505E-02 5.21811469049E-03 4.82137856296E-02 5.53232496764E-03 9.43807131781E-02 6.12663867251E-03 -1.88810436836E-02 3.90561513623E-03 -1.99847988629E-02 3.70570287247E-03 -3.03636627142E-02 3.63803671282E-03 
3.70000000000E+02 3.85000000000E+02 4.00000000000E+02 -8.63893284929E-03 3.11961978600E-03 9.01438848901E-03 2.94737218528E-03 1.87853223784E-02 4.05538651334E-03 5.03753385966E-02 3.85158847377E-03 -2.12733425809E-02 2.84070989381E-03 -2.18778228666E-02 2.47058852329E-03 -2.81048044043E-02 2.32490695373E-03 
4.00000000000E+02 4.25000000000E+02 4.50000000000E+02 -2.19346900282E-03 1.25921751716E-03 7.52830608831E-03 1.40804774783E-03 1.37919233089E-02 1.64298403765E-03 3.17125821517E-02 1.90785740735E-03 -1.02786674626E-02 1.05024496977E-03 -1.03794660988E-02 9.87256331800E-04 -1.41977463618E-02 8.48648383904E-04 
#nx: 3


==> anc/results/NNLO_only.ptz.dat <==
#labels: ptz_lower[1] ptz_center[2] ptz_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 24052684668
#overflow:lower center upper -8.82189827183E+03 5.20469223829E+01 -8.43974165313E+03 4.86442711446E+01 -1.78856866424E+04 7.48951905749E+01 -1.72037876017E+04 6.98708870889E+01 -8.70600325048E+03 5.18758174263E+01 -3.74230278967E+03 3.79304998049E+01 -3.65735825401E+03 3.86179816339E+01 
3.00000000000E+01 4.50000000000E+01 6.00000000000E+01 2.46663273781E+02 6.83692405513E+00 2.49136186029E+02 6.34842295907E+00 4.46911524229E+02 1.04976898288E+01 4.39018203812E+02 9.74979665015E+00 2.28512669640E+02 6.17081244152E+00 1.52213053814E+02 4.79777248511E+00 1.35142000967E+02 4.47094019672E+00 
6.00000000000E+01 7.50000000000E+01 9.00000000000E+01 2.69357703120E+01 1.37812230637E+00 2.73482835974E+01 1.36872162088E+00 5.17692516732E+00 1.94091086606E+00 5.63271591237E+00 1.93636141996E+00 2.57910060856E+01 1.34026597874E+00 4.23219421189E+01 1.02120274098E+00 4.16971143522E+01 9.85071154183E-01 
9.00000000000E+01 1.05000000000E+02 1.20000000000E+02 1.08636808003E+01 5.62345134698E-01 1.04186575438E+01 5.68150687656E-01 4.85593253910E+00 7.75255281949E-01 4.30975917023E+00 7.84303077246E-01 1.07254807606E+01 5.61477330943E-01 1.51153495290E+01 4.20402409620E-01 1.53386847422E+01 4.32697889384E-01 
1.20000000000E+02 1.35000000000E+02 1.50000000000E+02 4.67664577581E+00 1.43685129170E-01 4.19521797621E+00 1.69043672523E-01 2.43073208315E+00 1.96115014080E-01 1.92118004214E+00 2.30936247631E-01 4.97811841781E+00 1.47153929417E-01 6.27479714503E+00 1.09017024990E-01 6.61856634533E+00 1.11484975848E-01 
1.50000000000E+02 1.65000000000E+02 1.80000000000E+02 2.09838426481E+00 8.79297693797E-02 1.78609471513E+00 8.35104196516E-02 1.10899247580E+00 1.20013477930E-01 7.82515620190E-01 1.14278115217E-01 2.31305209252E+00 7.98130690925E-02 2.79558457930E+00 6.72543910899E-02 3.02110838418E+00 6.10965933325E-02 
1.80000000000E+02 1.95000000000E+02 2.10000000000E+02 9.42986360864E-01 3.47132284272E-02 7.45058297555E-01 4.13045130038E-02 4.53589848738E-01 4.76809587322E-02 2.44715942737E-01 5.54441288055E-02 1.09486460499E+00 3.27003704784E-02 1.29583783363E+00 2.67615659455E-02 1.44772014927E+00 2.66859023344E-02 
2.10000000000E+02 2.25000000000E+02 2.40000000000E+02 5.19719421706E-01 1.74878831695E-02 4.09001780070E-01 1.97823208492E-02 2.80046494058E-01 2.32121745150E-02 1.60306197271E-01 2.68254125244E-02 6.00886816609E-01 1.69964634948E-02 6.90123168674E-01 1.36311407116E-02 7.70837955166E-01 1.31989045886E-02 
2.40000000000E+02 2.55000000000E+02 2.70000000000E+02 2.73305346035E-01 9.90818887358E-03 2.07874807292E-01 1.12275454885E-02 1.43203854259E-01 1.33361850438E-02 8.30131546289E-02 1.46988137306E-02 3.26239513950E-01 9.75374921024E-03 3.66880386418E-01 7.77189054951E-03 4.18174814952E-01 7.63734863878E-03 
2.70000000000E+02 2.85000000000E+02 3.00000000000E+02 1.58476580514E-01 5.81825880989E-03 1.16060886529E-01 5.85295298950E-03 8.60057986167E-02 7.58064082683E-03 4.49205464949E-02 7.68957128364E-03 1.94921596023E-01 5.33760119294E-03 2.11423053513E-01 4.53795688977E-03 2.45492183131E-01 4.25231294426E-03 
3.00000000000E+02 3.15000000000E+02 3.30000000000E+02 9.56509205699E-02 3.64268813659E-03 6.94263442104E-02 3.66103461438E-03 5.50951496823E-02 4.75412467758E-03 2.93962174149E-02 4.83469686042E-03 1.18886826622E-01 3.45404000151E-03 1.24497781620E-01 2.89530533770E-03 1.46630314000E-01 2.76247936578E-03 
#nx: 3


==> anc/results/NNLO_only.ptz_y1.dat <==
#labels: ptz_y1_lower[1] ptz_y1_center[2] ptz_y1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 24052684668
#overflow:lower center upper -2.41751654579E+03 1.94829229554E+01 -2.29636604726E+03 1.78207637430E+01 -4.84286093658E+03 2.78630379592E+01 -4.62564276409E+03 2.51481689457E+01 -2.39172033951E+03 1.91609672309E+01 -1.05493867777E+03 1.42873189987E+01 -1.02578195330E+03 1.40616589009E+01 
3.00000000000E+01 4.50000000000E+01 6.00000000000E+01 6.27978344242E+01 3.92899725205E+00 6.29833628617E+01 3.72481883343E+00 1.22566917901E+02 5.11755545753E+00 1.15125304859E+02 4.68510855832E+00 5.54026149923E+01 4.79360400322E+00 3.80573727022E+01 2.86721325048E+00 3.15207675545E+01 3.49438390249E+00 
6.00000000000E+01 7.50000000000E+01 9.00000000000E+01 6.27547280203E+00 5.98058006737E-01 6.47654154112E+00 8.31336014459E-01 3.15355708313E-01 8.45645456466E-01 4.54506089937E-01 1.17013121957E+00 5.62298786261E+00 6.18203867904E-01 1.03994878935E+01 5.10745142507E-01 1.00002203819E+01 4.55756714142E-01 
9.00000000000E+01 1.05000000000E+02 1.20000000000E+02 2.83520896657E+00 2.14319448020E-01 2.67159663342E+00 2.28124479093E-01 1.36418874640E+00 2.95016007188E-01 1.12398774264E+00 3.09191635652E-01 2.87933194890E+00 2.06295449602E-01 3.93522390335E+00 1.60603351087E-01 4.01361393882E+00 1.54443243253E-01 
1.20000000000E+02 1.35000000000E+02 1.50000000000E+02 1.12511191123E+00 5.38548827109E-02 9.51573687828E-01 8.06672161790E-02 5.22473117187E-01 7.31007698188E-02 4.19172647141E-01 7.60382873453E-02 1.21127199768E+00 5.42212612353E-02 1.56264045195E+00 3.95496304891E-02 1.64739616144E+00 4.11952514817E-02 
1.50000000000E+02 1.65000000000E+02 1.80000000000E+02 5.50381519543E-01 2.55949227330E-02 4.73513622827E-01 2.57445499170E-02 2.99494044643E-01 3.44522308358E-02 2.32106369398E-01 3.52893811083E-02 6.04339164331E-01 2.45791421235E-02 7.28492556980E-01 1.96598207971E-02 7.88292888563E-01 1.88603910678E-02 
1.80000000000E+02 1.95000000000E+02 2.10000000000E+02 2.54435009425E-01 1.52298957764E-02 2.20451491162E-01 1.65275642080E-02 1.28455221314E-01 2.04307444910E-02 1.00430018336E-01 2.21749021332E-02 2.92663043298E-01 1.32608034989E-02 3.44363825268E-01 1.17213946530E-02 3.84516615144E-01 1.02553628519E-02 
2.10000000000E+02 2.25000000000E+02 2.40000000000E+02 1.39451091852E-01 6.70164163366E-03 1.12817461364E-01 7.09688108240E-03 7.44550120442E-02 8.89722666788E-03 4.90989046243E-02 9.45357643696E-03 1.60557798451E-01 6.42890020116E-03 1.85696363526E-01 5.21987931158E-03 2.07678970602E-01 5.03579045950E-03 
2.40000000000E+02 2.55000000000E+02 2.70000000000E+02 7.93170395313E-02 3.62159841760E-03 5.98593027170E-02 4.50356334021E-03 4.53981265489E-02 4.77218379496E-03 2.52986987568E-02 5.89305654926E-03 9.51185952849E-02 3.73934681269E-03 1.04999277779E-01 2.86731143217E-03 1.19534808907E-01 2.98094389830E-03 
2.70000000000E+02 2.85000000000E+02 3.00000000000E+02 4.01157373774E-02 3.05264094389E-03 2.98547040222E-02 3.33431029871E-03 1.90709546247E-02 3.99146298054E-03 1.15208386923E-02 3.50111676298E-03 5.06918224959E-02 2.97653861626E-03 5.63257480681E-02 2.51416543067E-03 6.58770401085E-02 2.30138554945E-03 
3.00000000000E+02 3.15000000000E+02 3.30000000000E+02 2.53043566043E-02 1.58052744080E-03 1.81480329148E-02 1.74101681888E-03 1.43259860289E-02 1.93558746299E-03 6.10636994005E-03 2.28701654145E-03 3.03827470709E-02 1.39638645574E-03 3.40670829251E-02 1.26269885157E-03 3.93940455389E-02 1.11703322519E-03 
#nx: 3


==> anc/results/R.abs_yj1.dat <==
#labels: abs_yj1_lower[1] abs_yj1_center[2] abs_yj1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 15145548036
#overflow:lower center upper 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
0.00000000000E+00 1.00000000000E-01 2.00000000000E-01 -4.27666074714E+03 1.25873678403E+01 -4.26480930635E+03 1.16577474794E+01 -5.50758645464E+03 1.59989986228E+01 -5.49373874078E+03 1.48167200882E+01 -4.26489713017E+03 1.33489909125E+01 -3.41830612421E+03 1.01726728275E+01 -3.40925022345E+03 1.07828261238E+01 
2.00000000000E-01 3.00000000000E-01 4.00000000000E-01 -4.17023642245E+03 1.31293280974E+01 -4.15901962172E+03 1.22498733310E+01 -5.37099213782E+03 1.66743721900E+01 -5.35816401926E+03 1.55539958065E+01 -4.15954446578E+03 1.38050699320E+01 -3.33291014158E+03 1.06188393357E+01 -3.32527015223E+03 1.11638733877E+01 
4.00000000000E-01 5.00000000000E-01 6.00000000000E-01 -4.02911272996E+03 1.22693134548E+01 -4.01206231974E+03 1.15002368342E+01 -5.19003746150E+03 1.55879651231E+01 -5.16987285122E+03 1.46066054838E+01 -4.02244570485E+03 1.28755739747E+01 -3.21974353765E+03 9.92045370929E+00 -3.21534769154E+03 1.04088742527E+01 
6.00000000000E-01 7.00000000000E-01 8.00000000000E-01 -3.77660600546E+03 1.29393669984E+01 -3.75624888173E+03 1.21182891166E+01 -4.86609912659E+03 1.64307164264E+01 -4.84182843374E+03 1.53839571126E+01 -3.77423291230E+03 1.35891935187E+01 -3.01723612398E+03 1.04664866954E+01 -3.01636468506E+03 1.09903238248E+01 
8.00000000000E-01 9.00000000000E-01 1.00000000000E+00 -3.47978475882E+03 1.21664967415E+01 -3.45367740164E+03 1.14378862719E+01 -4.48535686204E+03 1.54465224281E+01 -4.45387661810E+03 1.45177148025E+01 -3.48342329374E+03 1.27404774256E+01 -2.77921038724E+03 9.84270569052E+00 -2.78341830749E+03 1.03062264834E+01 
1.00000000000E+00 1.10000000000E+00 1.20000000000E+00 -3.14200471158E+03 1.26326218087E+01 -3.10820487105E+03 1.18723253277E+01 -4.05185529226E+03 1.60389470102E+01 -4.01063089567E+03 1.50712918178E+01 -3.15662722878E+03 1.32794605014E+01 -2.50837084540E+03 1.02215095821E+01 -2.52109889514E+03 1.07415096366E+01 
1.20000000000E+00 1.30000000000E+00 1.40000000000E+00 -2.76403554698E+03 1.13672797752E+01 -2.72601776972E+03 1.07263686292E+01 -3.56631795173E+03 1.44297939681E+01 -3.51987270277E+03 1.36132433419E+01 -2.78303351014E+03 1.18641213770E+01 -2.20572417646E+03 9.19709532844E+00 -2.22215487674E+03 9.59781164985E+00 
1.40000000000E+00 1.50000000000E+00 1.60000000000E+00 -2.34575528513E+03 1.12562619135E+01 -2.30185027211E+03 1.06698161890E+01 -3.02937396294E+03 1.42986709959E+01 -2.97547953863E+03 1.35502715548E+01 -2.37191732865E+03 1.17022622938E+01 -1.87050592897E+03 9.10251488795E+00 -1.89270826805E+03 9.46174138674E+00 
1.60000000000E+00 1.70000000000E+00 1.80000000000E+00 -1.97122692193E+03 1.01851931829E+01 -1.92315185781E+03 9.68130503921E+00 -2.54750424188E+03 1.29283983118E+01 -2.48829774517E+03 1.22861119927E+01 -2.00285776261E+03 1.05672223692E+01 -1.57092278195E+03 8.24110531608E+00 -1.59750422481E+03 8.54914404500E+00 
1.80000000000E+00 1.90000000000E+00 2.00000000000E+00 -1.56699138770E+03 9.99680460695E+00 -1.51669646330E+03 9.54675879795E+00 -2.02818317894E+03 1.26916381967E+01 -1.96608771339E+03 1.21173473007E+01 -1.60275073965E+03 1.03345197168E+01 -1.24717252361E+03 8.08758465754E+00 -1.27702622593E+03 8.35958118361E+00 
2.00000000000E+00 2.10000000000E+00 2.20000000000E+00 -1.20104645251E+03 8.93746484221E+00 -1.15006159702E+03 8.52603208107E+00 -1.55750054482E+03 1.13412464893E+01 -1.49202892614E+03 1.09397076443E+01 -1.23998726274E+03 9.16030463974E+00 -9.55988596676E+02 7.15080311285E+00 -9.88392267327E+02 7.32751246156E+00 
2.20000000000E+00 2.30000000000E+00 2.40000000000E+00 -8.75487541808E+02 9.01538422749E+00 -8.23077395113E+02 8.72185572496E+00 -1.13876277627E+03 1.14330131382E+01 -1.07365377604E+03 1.10575790843E+01 -9.15396320585E+02 9.21690605489E+00 -6.93888343028E+02 7.29975862594E+00 -7.26937529514E+02 7.46218473991E+00 
2.40000000000E+00 2.50000000000E+00 2.60000000000E+00 -5.74347244602E+02 7.25196251362E+00 -5.24645418394E+02 7.16477971849E+00 -7.51440361211E+02 9.19102212117E+00 -6.89707480353E+02 9.07864284218E+00 -6.15038130027E+02 7.16476180987E+00 -4.52934633744E+02 5.87489258511E+00 -4.86536653853E+02 5.80320063477E+00 
2.60000000000E+00 2.70000000000E+00 2.80000000000E+00 -3.23194716697E+02 6.18582498829E+00 -2.77505165625E+02 6.13060241767E+00 -4.28200133111E+02 7.84031472953E+00 -3.71384688378E+02 7.76905075750E+00 -3.60050492451E+02 6.19956408549E+00 -2.52085064838E+02 5.01105324792E+00 -2.82473020515E+02 5.02163537657E+00 
2.80000000000E+00 2.90000000000E+00 3.00000000000E+00 -1.32418324733E+02 5.53912893776E+00 -9.12983599234E+01 5.50348118457E+00 -1.82134588292E+02 7.01702075051E+00 -1.30796188147E+02 6.97066346125E+00 -1.66841876863E+02 5.53209596215E+00 -9.98677216993E+01 4.48896083717E+00 -1.28274267981E+02 4.48302438402E+00 
3.00000000000E+00 3.20000000000E+00 3.40000000000E+00 6.86519063553E+01 2.92467525765E+00 1.03311318192E+02 2.94266947111E+00 7.81271196048E+01 3.71029449029E+00 1.21380286982E+02 3.73248638856E+00 3.88923809267E+01 2.89136883118E+00 6.02994555556E+01 2.36842943901E+00 3.59696983007E+01 2.34162639382E+00 
3.40000000000E+00 3.60000000000E+00 3.80000000000E+00 1.79660305454E+02 2.45168283158E+00 2.05568036430E+02 2.50158983925E+00 2.23827303291E+02 3.11368571355E+00 2.56306845739E+02 3.17676480157E+00 1.57360032015E+02 2.39330477479E+00 1.47546551910E+02 1.98286914730E+00 1.29275581346E+02 1.93525479570E+00 
3.80000000000E+00 4.10000000000E+00 4.40000000000E+00 1.27651448870E+02 1.33934411413E+00 1.42115789614E+02 1.39775849946E+00 1.61011826052E+02 1.70292705713E+00 1.79230144136E+02 1.77685509164E+00 1.15157892399E+02 1.28504485256E+00 1.03808506271E+02 1.08225175309E+00 9.36452857596E+01 1.03831575523E+00 
#nx: 3


==> anc/results/R.cross.dat <==
#labels: tot_scale01[1] tot_scale01_Err[2] tot_scale02[3] tot_scale02_Err[4] tot_scale03[5] tot_scale03_Err[6] tot_scale04[7] tot_scale04_Err[8] tot_scale05[9] tot_scale05_Err[10] tot_scale06[11] tot_scale06_Err[12] tot_scale07[13] tot_scale07_Err[14] qbqb_scale01[15] qbqb_scale01_Err[16] qbqb_scale02[17] qbqb_scale02_Err[18] qbqb_scale03[19] qbqb_scale03_Err[20] qbqb_scale04[21] qbqb_scale04_Err[22] qbqb_scale05[23] qbqb_scale05_Err[24] qbqb_scale06[25] qbqb_scale06_Err[26] qbqb_scale07[27] qbqb_scale07_Err[28] gqb_scale01[29] gqb_scale01_Err[30] gqb_scale02[31] gqb_scale02_Err[32] gqb_scale03[33] gqb_scale03_Err[34] gqb_scale04[35] gqb_scale04_Err[36] gqb_scale05[37] gqb_scale05_Err[38] gqb_scale06[39] gqb_scale06_Err[40] gqb_scale07[41] gqb_scale07_Err[42] qqb_scale01[43] qqb_scale01_Err[44] qqb_scale02[45] qqb_scale02_Err[46] qqb_scale03[47] qqb_scale03_Err[48] qqb_scale04[49] qqb_scale04_Err[50] qqb_scale05[51] qqb_scale05_Err[52] qqb_scale06[53] qqb_scale06_Err[54] qqb_scale07[55] qqb_scale07_Err[56] qbg_scale01[57] qbg_scale01_Err[58] qbg_scale02[59] qbg_scale02_Err[60] qbg_scale03[61] qbg_scale03_Err[62] qbg_scale04[63] qbg_scale04_Err[64] qbg_scale05[65] qbg_scale05_Err[66] qbg_scale06[67] qbg_scale06_Err[68] qbg_scale07[69] qbg_scale07_Err[70] gg_scale01[71] gg_scale01_Err[72] gg_scale02[73] gg_scale02_Err[74] gg_scale03[75] gg_scale03_Err[76] gg_scale04[77] gg_scale04_Err[78] gg_scale05[79] gg_scale05_Err[80] gg_scale06[81] gg_scale06_Err[82] gg_scale07[83] gg_scale07_Err[84] qg_scale01[85] qg_scale01_Err[86] qg_scale02[87] qg_scale02_Err[88] qg_scale03[89] qg_scale03_Err[90] qg_scale04[91] qg_scale04_Err[92] qg_scale05[93] qg_scale05_Err[94] qg_scale06[95] qg_scale06_Err[96] qg_scale07[97] qg_scale07_Err[98] qbq_scale01[99] qbq_scale01_Err[100] qbq_scale02[101] qbq_scale02_Err[102] qbq_scale03[103] qbq_scale03_Err[104] qbq_scale04[105] qbq_scale04_Err[106] qbq_scale05[107] qbq_scale05_Err[108] qbq_scale06[109] qbq_scale06_Err[110] qbq_scale07[111] qbq_scale07_Err[112] gq_scale01[113] gq_scale01_Err[114] gq_scale02[115] gq_scale02_Err[116] gq_scale03[117] gq_scale03_Err[118] gq_scale04[119] gq_scale04_Err[120] gq_scale05[121] gq_scale05_Err[122] gq_scale06[123] gq_scale06_Err[124] gq_scale07[125] gq_scale07_Err[126] qq_scale01[127] qq_scale01_Err[128] qq_scale02[129] qq_scale02_Err[130] qq_scale03[131] qq_scale03_Err[132] qq_scale04[133] qq_scale04_Err[134] qq_scale05[135] qq_scale05_Err[136] qq_scale06[137] qq_scale06_Err[138] qq_scale07[139] qq_scale07_Err[140]
#neval: 15145548036
-6.75290376351E+03 7.28167270404E+00 -6.61105956790E+03 6.82684502059E+00 -8.72670235423E+03 9.26948927700E+00 -8.55182325047E+03 8.68934224683E+00 -6.83868291794E+03 7.64529377299E+00 -5.38170298611E+03 5.87894090450E+00 -5.45405670238E+03 6.17148513893E+00 4.00219770728E+01 3.15489128245E-01 3.64532615897E+01 2.97852459213E-01 4.76727233591E+01 4.01047957948E-01 4.31798543574E+01 3.78520564222E-01 4.29512292498E+01 3.28545406715E-01 3.40164395719E+01 2.54977995660E-01 3.63894603291E+01 2.65483877206E-01 -2.48128001613E+02 1.27103717375E+00 -2.38532901445E+02 1.22552824131E+00 -3.30283579630E+02 1.61792609637E+00 -3.18675587576E+02 1.55960763847E+00 -2.53058818288E+02 1.29767149494E+00 -1.92724297631E+02 1.02616303280E+00 -1.97036315395E+02 1.04751481672E+00 -1.94864454476E+03 6.08482504989E+00 -1.81787165322E+03 5.61800086195E+00 -2.48085730784E+03 7.74657434990E+00 -2.31521350911E+03 7.15171507126E+00 -2.05350617074E+03 6.46456315667E+00 -1.57258957002E+03 4.91160229721E+00 -1.65764059276E+03 5.21812537642E+00 -2.48448184906E+02 1.10611126692E+00 -2.38925511521E+02 1.06612182220E+00 -3.30715190954E+02 1.40845800457E+00 -3.19198019278E+02 1.35727908929E+00 -2.53319180671E+02 1.12925662935E+00 -1.92970933512E+02 8.92775023554E-01 -1.97234236682E+02 9.11358262774E-01 -4.81135514817E+02 9.15097710495E-01 -5.39845878854E+02 9.56996873778E-01 -6.17748731651E+02 1.16577035685E+00 -6.92643417533E+02 1.21896619031E+00 -4.29695068820E+02 8.71600665614E-01 -3.85574497393E+02 7.38362472033E-01 -3.44160687801E+02 7.03201384502E-01 -8.63190558664E+02 2.21378586132E+00 -8.79888086967E+02 2.13768599157E+00 -1.13423959825E+03 2.81500673915E+00 -1.15687781429E+03 2.71770165023E+00 -8.41712454600E+02 2.26236900932E+00 -6.78027204542E+02 1.78875110384E+00 -6.61452320917E+02 1.82779814896E+00 -1.96094409151E+03 2.00866772532E+00 -1.82948602035E+03 1.90954962464E+00 -2.49652341878E+03 2.55936278504E+00 -2.32998423098E+03 2.43275263809E+00 -2.06625881832E+03 2.09001586867E+00 -1.58257075388E+03 1.62301784713E+00 -1.66792842942E+03 1.68589794053E+00 -8.61583711627E+02 1.58279577789E+00 -8.78407875775E+02 1.53786512422E+00 -1.13224370572E+03 2.01497297948E+00 -1.15504059184E+03 1.95706618872E+00 -8.40026478989E+02 1.61093693564E+00 -6.76705879013E+02 1.27778345859E+00 -6.60066378805E+02 1.30022382805E+00 -1.80851132694E+02 8.83668656433E-01 -2.24554901361E+02 9.05358839722E-01 -2.51763544751E+02 1.12160669995E+00 -3.07369934224E+02 1.14874087345E+00 -1.44057156759E+02 8.66914496477E-01 -1.34556289690E+02 7.15059641577E-01 -1.04927200930E+02 7.01342557642E-01 
#nx: 0


==> anc/results/R.njets.dat <==
#labels: njets_lower[1] njets_center[2] njets_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 15145548036
#overflow:lower center upper 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
-5.00000000000E-01 0.00000000000E+00 5.00000000000E-01 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
5.00000000000E-01 1.00000000000E+00 1.50000000000E+00 -2.02044630920E+04 7.31057213764E+00 -2.04315870701E+04 6.88254458870E+00 -2.53995355851E+04 9.30522696207E+00 -2.56775945271E+04 8.75904155249E+00 -1.98797654298E+04 7.67406832475E+00 -1.64740944149E+04 5.90226928245E+00 -1.62061702193E+04 6.19541750090E+00 
1.50000000000E+00 2.00000000000E+00 2.50000000000E+00 1.34512662463E+04 8.66874565243E-01 1.38212025048E+04 9.01189167876E-01 1.66725332232E+04 1.07926821212E+00 1.71266605497E+04 1.12058017521E+00 1.30409896785E+04 8.33806977893E-01 1.10921470465E+04 7.12860393224E-01 1.07519483305E+04 6.86002692246E-01 
2.50000000000E+00 3.00000000000E+00 3.50000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
#nx: 3


==> anc/results/R.ptj1.dat <==
#labels: ptj1_lower[1] ptj1_center[2] ptj1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 15145548036
#overflow:lower center upper 6.36297109252E-01 1.66001962012E-03 7.33997789244E-01 1.90701855318E-03 7.47656848105E-01 1.95558413679E-03 8.62491641496E-01 2.24546521363E-03 5.57429293087E-01 1.46135013913E-03 5.48276898166E-01 1.42794165266E-03 4.80307376999E-01 1.25705223939E-03 
3.00000000000E+01 3.25000000000E+01 3.50000000000E+01 -5.18835966259E+02 1.89197975134E+00 -5.10424027452E+02 1.76981198667E+00 -6.61352457902E+02 2.40818641428E+00 -6.50599897434E+02 2.25254262451E+00 -5.22934471913E+02 1.99211957524E+00 -4.18376326069E+02 1.52749715608E+00 -4.21670325990E+02 1.60827999660E+00 
3.50000000000E+01 3.75000000000E+01 4.00000000000E+01 -3.32687851560E+02 1.60626743622E+00 -3.28723314940E+02 1.50337242104E+00 -4.24476043193E+02 2.03791825916E+00 -4.19418114569E+02 1.90732035249E+00 -3.34323749883E+02 1.68779913513E+00 -2.68050502247E+02 1.30009245112E+00 -2.69347752794E+02 1.36595336190E+00 
4.00000000000E+01 4.50000000000E+01 5.00000000000E+01 -1.88708223459E+02 5.05649122507E-01 -1.87205889361E+02 4.80861722370E-01 -2.41463013508E+02 6.40435675827E-01 -2.39560047244E+02 6.09309411944E-01 -1.89001927661E+02 5.23882600198E-01 -1.51680919208E+02 4.09797725625E-01 -1.51929528450E+02 4.24573723589E-01 
5.00000000000E+01 5.50000000000E+01 6.00000000000E+01 -9.15768751643E+01 2.93707032347E-01 -9.13216804744E+01 2.86566563215E-01 -1.17739800901E+02 3.70143879003E-01 -1.17443389777E+02 3.61111763214E-01 -9.13146089719E+01 2.98061210697E-01 -7.33011373983E+01 2.38984918142E-01 -7.31609949220E+01 2.35181804351E-01 
6.00000000000E+01 6.50000000000E+01 7.00000000000E+01 -4.30136342878E+01 1.94697946523E-01 -4.30054611984E+01 1.92957981313E-01 -5.57582889505E+01 2.44297365343E-01 -5.57839372709E+01 2.42100133060E-01 -4.28382683258E+01 1.94729897616E-01 -3.41825718149E+01 1.58971414742E-01 -3.40627070771E+01 1.58991244868E-01 
7.00000000000E+01 7.50000000000E+01 8.00000000000E+01 -1.63279386183E+01 1.55439452105E-01 -1.61940659706E+01 1.55230517925E-01 -2.17068761439E+01 1.94311717714E-01 -2.15760548887E+01 1.94038806513E-01 -1.63491468341E+01 1.54642758622E-01 -1.26838575024E+01 1.27293008022E-01 -1.27226615642E+01 1.26636398140E-01 
8.00000000000E+01 9.00000000000E+01 1.00000000000E+02 4.85970788023E+00 6.14277285109E-02 5.25894988483E+00 6.19608388245E-02 5.22299396612E+00 7.64225561035E-02 5.68866359910E+00 7.70808356536E-02 4.44754549520E+00 6.04863324716E-02 4.43648887421E+00 5.04975607238E-02 4.08062654527E+00 4.97214892448E-02 
1.00000000000E+02 1.10000000000E+02 1.20000000000E+02 9.68672464146E+00 4.74169071402E-02 1.01973114013E+01 4.84580766307E-02 1.15552147275E+01 5.86805272571E-02 1.21657994317E+01 5.99662993896E-02 9.18075974857E+00 4.62266668571E-02 8.23247272801E+00 3.91341448613E-02 7.80445950352E+00 3.81211563827E-02 
1.20000000000E+02 1.30000000000E+02 1.40000000000E+02 7.89735430361E+00 2.78297142230E-02 8.35255868117E+00 2.86949952611E-02 9.49496137473E+00 3.42637901428E-02 1.00422058161E+01 3.53267150159E-02 7.46421458934E+00 2.68836583432E-02 6.67259286539E+00 2.30704641306E-02 6.30662487400E+00 2.22855100370E-02 
1.40000000000E+02 1.50000000000E+02 1.60000000000E+02 5.96198305530E+00 2.02292767995E-02 6.33895923486E+00 2.10543815530E-02 7.18374785712E+00 2.47956272659E-02 7.63747669581E+00 2.58061833884E-02 5.60103499779E+00 1.76788194923E-02 5.02930655061E+00 1.68303875118E-02 4.72477481072E+00 1.47056365268E-02 
1.60000000000E+02 1.70000000000E+02 1.80000000000E+02 4.31330031277E+00 1.67848787521E-02 4.61416341326E+00 1.75738747129E-02 5.19713590890E+00 2.05170872823E-02 5.55930252612E+00 2.14807271116E-02 4.04266805910E+00 1.59810494663E-02 3.63902390141E+00 1.39961437717E-02 3.41054690519E+00 1.33254822609E-02 
1.80000000000E+02 1.90000000000E+02 2.00000000000E+02 3.13947333484E+00 1.52668949054E-02 3.37415402605E+00 1.61186470671E-02 3.78038380279E+00 1.85983399429E-02 4.06270540894E+00 1.96356946431E-02 2.92966782010E+00 1.44653642943E-02 2.65007623711E+00 1.27656956112E-02 2.47286367216E+00 1.20953724608E-02 
2.00000000000E+02 2.10000000000E+02 2.20000000000E+02 2.27513290680E+00 7.15354673174E-03 2.45653942391E+00 7.63072165615E-03 2.73682632131E+00 8.68615162459E-03 2.95485916985E+00 9.26560412452E-03 2.11483031967E+00 6.70130422909E-03 1.92219234145E+00 5.99755151053E-03 1.78667770972E+00 5.61832645087E-03 
2.20000000000E+02 2.35000000000E+02 2.50000000000E+02 1.56405557262E+00 3.66147942034E-03 1.69724301311E+00 3.91190261825E-03 1.87898151093E+00 4.43336150521E-03 2.03886164508E+00 4.73659340613E-03 1.44698265760E+00 3.40809795990E-03 1.32293634160E+00 3.07635591523E-03 1.22382820937E+00 2.86396283666E-03 
2.50000000000E+02 2.65000000000E+02 2.80000000000E+02 9.87272942907E-01 2.50588591553E-03 1.07839202276E+00 2.72651688472E-03 1.18383601845E+00 3.02414393391E-03 1.29303637033E+00 3.29034797435E-03 9.08573230226E-01 2.31323263718E-03 8.36333552583E-01 2.11159987629E-03 7.69639352687E-01 1.94923556960E-03 
2.80000000000E+02 2.95000000000E+02 3.10000000000E+02 6.40782268973E-01 1.73567026315E-03 7.03439246009E-01 1.90541542749E-03 7.67033283940E-01 2.08887690144E-03 8.41999674937E-01 2.29313907031E-03 5.87088981996E-01 1.58959235615E-03 5.43622154928E-01 1.46589163110E-03 4.98054651231E-01 1.34250848045E-03 
3.10000000000E+02 3.25000000000E+02 3.40000000000E+02 4.22120104593E-01 1.14269355712E-03 4.65555278052E-01 1.26395608062E-03 5.04429910927E-01 1.37172500857E-03 5.56296686903E-01 1.51732194139E-03 3.85128621360E-01 1.04146889196E-03 3.58618801943E-01 9.67139325090E-04 3.27183061916E-01 8.81458027911E-04 
3.40000000000E+02 3.55000000000E+02 3.70000000000E+02 2.78865762804E-01 8.40139462946E-04 3.08931196057E-01 9.32955950865E-04 3.32690731004E-01 1.00634747996E-03 3.68546921335E-01 1.11751385125E-03 2.53454232225E-01 7.62184122255E-04 2.37239254770E-01 7.12348331676E-04 2.15615525738E-01 6.46245779628E-04 
3.70000000000E+02 3.85000000000E+02 4.00000000000E+02 1.89296376714E-01 7.97546374304E-04 2.10503322945E-01 8.85154135915E-04 2.25502040814E-01 9.53426718000E-04 2.50757458797E-01 1.05815775333E-03 1.71472556596E-01 7.23343989215E-04 1.61241131053E-01 6.77348688581E-04 1.46055551724E-01 6.14329957506E-04 
4.00000000000E+02 4.25000000000E+02 4.50000000000E+02 1.16093291089E-01 3.08046492412E-04 1.29665904330E-01 3.43865777241E-04 1.38052296953E-01 3.67496409878E-04 1.54187806420E-01 4.10218865663E-04 1.04730162919E-01 2.77981638781E-04 9.90353335712E-02 2.62073709802E-04 8.93399514264E-02 2.36491525373E-04 
4.50000000000E+02 4.75000000000E+02 5.00000000000E+02 6.39572148275E-02 1.79193582766E-04 7.17984030758E-02 2.01116296066E-04 7.58938634178E-02 2.13196582784E-04 8.51961651112E-02 2.38825979412E-04 5.74322619649E-02 1.59892336712E-04 5.46559845801E-02 1.52798333965E-04 4.90790134717E-02 1.36339512551E-04 
5.00000000000E+02 5.25000000000E+02 5.50000000000E+02 3.63085933523E-02 1.08409416738E-04 4.09475198929E-02 1.23155839028E-04 4.30045662963E-02 1.28690809254E-04 4.84978714336E-02 1.46195294838E-04 3.24688629582E-02 9.64034868591E-05 3.10773968048E-02 9.26145872319E-05 2.77904001061E-02 8.23575934033E-05 
5.50000000000E+02 6.25000000000E+02 7.00000000000E+02 1.37873715619E-02 2.64654783624E-05 1.56634607304E-02 3.02167540986E-05 1.62853851739E-02 3.13220738696E-05 1.85009655802E-02 3.57613693808E-05 1.22500575512E-02 2.34320513583E-05 1.18282483537E-02 2.26672611772E-05 1.05091950900E-02 2.00690242722E-05 
#nx: 3


==> anc/results/R.ptj1_exc.dat <==
#labels: ptj1_exc_lower[1] ptj1_exc_center[2] ptj1_exc_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 15145548036
#overflow:lower center upper -5.91744106429E+00 6.50384673189E-03 -6.76740427658E+00 7.32918464960E-03 -7.02465884081E+00 7.74061725980E-03 -8.03342778442E+00 8.72271039976E-03 -5.22475360635E+00 5.82958997310E-03 -5.05526757515E+00 5.54429628442E-03 -4.46340774268E+00 4.96941702097E-03 
3.00000000000E+01 3.25000000000E+01 3.50000000000E+01 -5.98950599443E+02 1.90231896204E+00 -5.90268179743E+02 1.76944137368E+00 -7.62440812631E+02 2.40821813430E+00 -7.51104549554E+02 2.24742417966E+00 -6.02785407532E+02 2.00283330872E+00 -4.83672512785E+02 1.53583678106E+00 -4.86750770255E+02 1.61692439391E+00 
3.50000000000E+01 3.75000000000E+01 4.00000000000E+01 -5.07814150280E+02 1.60531400646E+00 -5.03521029447E+02 1.50255165802E+00 -6.44266345377E+02 2.03662460925E+00 -6.38806612899E+02 1.90628497163E+00 -5.08188049728E+02 1.68705055053E+00 -4.11005165341E+02 1.29931134759E+00 -4.11295700253E+02 1.36544190366E+00 
4.00000000000E+01 4.50000000000E+01 5.00000000000E+01 -4.02046834202E+02 5.04562019623E-01 -4.01707630932E+02 4.80001099763E-01 -5.08418393428E+02 6.39105278278E-01 -5.07972038529E+02 6.07920734147E-01 -3.99503756331E+02 5.22955534508E-01 -3.26244606317E+02 4.08927028127E-01 -3.24171272989E+02 4.23808488023E-01 
5.00000000000E+01 5.50000000000E+01 6.00000000000E+01 -2.91437294875E+02 2.92298788848E-01 -2.93938227879E+02 2.85061841119E-01 -3.66954447654E+02 3.68409688428E-01 -3.70084062619E+02 3.59256487645E-01 -2.87241079651E+02 2.96535269683E-01 -2.37301254921E+02 2.37819311416E-01 -2.33878913745E+02 2.41253054951E-01 
6.00000000000E+01 6.50000000000E+01 7.00000000000E+01 -2.09093928652E+02 1.93199170244E-01 -2.12574610851E+02 1.91263824507E-01 -2.62186648012E+02 2.42454812584E-01 -2.66544341295E+02 2.40015515059E-01 -2.04661155016E+02 1.93324154114E-01 -1.70811920537E+02 1.57727615368E-01 -1.67187798238E+02 1.57824725981E-01 
7.00000000000E+01 7.50000000000E+01 8.00000000000E+01 -1.48891966430E+02 1.53522316493E-01 -1.52472185023E+02 1.52996877254E-01 -1.86001905435E+02 1.91950932475E-01 -1.90471083682E+02 1.91286992346E-01 -1.44785628181E+02 1.53434546617E-01 -1.21993332222E+02 1.25704025034E-01 -1.18627441953E+02 1.25630998606E-01 
8.00000000000E+01 9.00000000000E+01 1.00000000000E+02 -8.79166252007E+01 6.03976593394E-02 -9.08567140526E+01 6.08863219033E-02 -1.09335235457E+02 7.51603071063E-02 -1.12989751557E+02 7.57659283150E-02 -8.48635395928E+01 5.95826095053E-02 -7.22937364775E+01 4.96403993035E-02 -6.97823587577E+01 4.89691116120E-02 
1.00000000000E+02 1.10000000000E+02 1.20000000000E+02 -4.69443569692E+01 4.67031244005E-02 -4.90611994849E+01 4.76814615508E-02 -5.80541509511E+01 5.78088831510E-02 -6.06712774235E+01 5.90180275679E-02 -4.48799903989E+01 4.55253840278E-02 -3.87768551056E+01 3.85496062275E-02 -3.70713489696E+01 3.75766762380E-02 
1.20000000000E+02 1.30000000000E+02 1.40000000000E+02 -2.70763612581E+01 2.70783305466E-02 -2.85629902755E+01 2.78878264195E-02 -3.33243889200E+01 3.33472096717E-02 -3.51537779717E+01 3.43432300394E-02 -2.56781471276E+01 2.62016421595E-02 -2.24521380679E+01 2.24428726483E-02 -2.12925890964E+01 2.17158576058E-02 
1.40000000000E+02 1.50000000000E+02 1.60000000000E+02 -1.61690959996E+01 1.76891908668E-02 -1.71997231814E+01 1.84136731822E-02 -1.98188487753E+01 2.16923046274E-02 -2.10819843825E+01 2.25803506728E-02 -1.52244886372E+01 1.69617269282E-02 -1.34523638767E+01 1.47114907980E-02 -1.26664128343E+01 1.41063122082E-02 
1.60000000000E+02 1.70000000000E+02 1.80000000000E+02 -1.00064848562E+01 1.92468183065E-02 -1.07203258807E+01 2.01393836889E-02 -1.22218065431E+01 2.35057414821E-02 -1.30936168204E+01 2.45953948114E-02 -9.36341086236E+00 1.83421847027E-02 -8.34912550822E+00 1.60606039966E-02 -7.81258037306E+00 1.53054885919E-02 
1.80000000000E+02 1.90000000000E+02 2.00000000000E+02 -6.35992567371E+00 1.02882693059E-02 -6.85792600970E+00 1.08987886956E-02 -7.74391116316E+00 1.25304988076E-02 -8.35024678240E+00 1.32739252160E-02 -5.91733419750E+00 9.72639668125E-03 -5.32013366465E+00 8.60430068044E-03 -4.94988636268E+00 8.13432805511E-03 
2.00000000000E+02 2.10000000000E+02 2.20000000000E+02 -4.15125400505E+00 6.80780240565E-03 -4.50278159702E+00 7.27250809466E-03 -5.04069917465E+00 8.26841366864E-03 -5.46752585499E+00 8.83276079268E-03 -3.84322225378E+00 6.38964035925E-03 -3.48035495989E+00 5.70649296583E-03 -3.22209721434E+00 5.35595630772E-03 
2.20000000000E+02 2.35000000000E+02 2.50000000000E+02 -2.50981243269E+00 3.38657364690E-03 -2.73933981190E+00 3.63624080631E-03 -3.03865846907E+00 4.10177154418E-03 -3.31653665720E+00 4.40412155178E-03 -2.31103183360E+00 3.16225461027E-03 -2.10927285967E+00 2.84519594574E-03 -1.94220978869E+00 2.65671770269E-03 
2.50000000000E+02 2.65000000000E+02 2.80000000000E+02 -1.41582995183E+00 2.32782989916E-03 -1.55590931593E+00 2.52379146170E-03 -1.70873927016E+00 2.81008678640E-03 -1.87779259585E+00 3.04662757615E-03 -1.29586170654E+00 2.15516553387E-03 -1.19300450620E+00 1.96108450250E-03 -1.09191454388E+00 1.81561562482E-03 
2.80000000000E+02 2.95000000000E+02 3.10000000000E+02 -8.23363241394E-01 1.60063025256E-03 -9.10467987576E-01 1.75187216914E-03 -9.90944286539E-01 1.92686115562E-03 -1.09587110699E+00 2.10925350996E-03 -7.49358312127E-01 1.46949337140E-03 -6.95301137683E-01 1.35131848322E-03 -6.32861834136E-01 1.24081206145E-03 
3.10000000000E+02 3.25000000000E+02 3.40000000000E+02 -4.92710736716E-01 1.03690343674E-03 -5.47883221126E-01 1.13987440694E-03 -5.91561674304E-01 1.24512734985E-03 -6.57801799104E-01 1.36876935826E-03 -4.46345777188E-01 9.38518125068E-04 -4.17054002460E-01 8.68355122896E-04 -3.77721338161E-01 7.94119408552E-04 
3.40000000000E+02 3.55000000000E+02 3.70000000000E+02 -3.06184247515E-01 7.83385726982E-04 -3.42109279034E-01 8.68911457284E-04 -3.66814579526E-01 9.38659005969E-04 -4.09852690973E-01 1.04113468080E-03 -2.76104121516E-01 7.10842169348E-04 -2.59578085883E-01 6.64055314597E-04 -2.34076319447E-01 6.02561308760E-04 
3.70000000000E+02 3.85000000000E+02 4.00000000000E+02 -1.92523397482E-01 7.46096714386E-04 -2.16096671989E-01 8.26324991671E-04 -2.30193358342E-01 8.92041427618E-04 -2.58378736260E-01 9.87968184255E-04 -1.72868884109E-01 6.77860362961E-04 -1.63483036204E-01 6.33581382829E-04 -1.46793020283E-01 5.75637205464E-04 
4.00000000000E+02 4.25000000000E+02 4.50000000000E+02 -1.08954766023E-01 3.38881028246E-04 -1.22953954410E-01 3.74414619678E-04 -1.29987695493E-01 4.04617819356E-04 -1.46689009658E-01 4.47038508034E-04 -9.73754982584E-02 3.08684036026E-04 -9.26909838650E-02 2.88104056961E-04 -8.28400290827E-02 2.62429143141E-04 
#nx: 3


==> anc/results/R.ptz.dat <==
#labels: ptz_lower[1] ptz_center[2] ptz_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 15145548036
#overflow:lower center upper 1.71746721031E+04 3.77490177824E+00 1.68078561008E+04 3.61540206375E+00 2.17693167241E+04 4.80540435320E+00 2.13007103352E+04 4.60193683674E+00 1.73182136999E+04 3.88560527714E+00 1.39121571110E+04 3.04742032337E+00 1.40269476636E+04 3.13655391936E+00 
3.00000000000E+01 4.50000000000E+01 6.00000000000E+01 -8.29774088842E+02 3.01638355960E-01 -8.10036000442E+02 2.80309486278E-01 -1.05568153117E+03 3.84153612151E-01 -1.03063546057E+03 3.56406249378E-01 -8.39323256406E+02 3.19469121819E-01 -6.70103162900E+02 2.43715627676E-01 -6.77853196194E+02 2.58105209069E-01 
6.00000000000E+01 7.50000000000E+01 9.00000000000E+01 1.16899954909E+01 4.16698836079E-02 8.99963035399E+00 4.18970008097E-02 1.43000580526E+01 5.22040299710E-02 1.08814754052E+01 5.24717457127E-02 1.37017790449E+01 4.10523091338E-02 9.75230089956E+00 3.40670325039E-02 1.13741486596E+01 3.35592996950E-02 
9.00000000000E+01 1.05000000000E+02 1.20000000000E+02 9.36124781069E+00 2.17202430772E-02 8.98679955974E+00 2.22336865805E-02 1.13720665271E+01 2.69371027354E-02 1.08827723968E+01 2.76044392200E-02 9.55802440383E+00 2.11210575629E-02 7.84594637260E+00 1.79009276036E-02 7.99896543231E+00 1.74059670387E-02 
1.20000000000E+02 1.35000000000E+02 1.50000000000E+02 5.06742019627E+00 1.06332538371E-02 5.10233735987E+00 1.10688637247E-02 6.13147699958E+00 1.30864111365E-02 6.16555327667E+00 1.36203370773E-02 4.98961655220E+00 1.01942936866E-02 4.26094382505E+00 8.81830906724E-03 4.19222272406E+00 8.45378141347E-03 
1.50000000000E+02 1.65000000000E+02 1.80000000000E+02 2.62088784128E+00 6.02762005445E-03 2.70447998684E+00 6.35464573143E-03 3.15955533576E+00 7.37085768027E-03 3.25771027659E+00 7.77025638037E-03 2.52967557244E+00 5.71806274353E-03 2.21041595719E+00 5.02456885829E-03 2.13238213824E+00 4.76631531870E-03 
1.80000000000E+02 1.95000000000E+02 2.10000000000E+02 1.39556521809E+00 4.05498935310E-03 1.46467620126E+00 4.33144637647E-03 1.67732555507E+00 4.93608021697E-03 1.75939895576E+00 5.27239994298E-03 1.32829098229E+00 3.80207155811E-03 1.17988947110E+00 3.39278695885E-03 1.12259336052E+00 3.18107974419E-03 
2.10000000000E+02 2.25000000000E+02 2.40000000000E+02 7.61532331104E-01 3.04098263396E-03 8.09511582466E-01 3.29768592032E-03 9.12865729953E-01 3.68630370132E-03 9.69966472218E-01 3.99738202208E-03 7.16989185130E-01 2.81082465614E-03 6.45295024791E-01 2.55310796319E-03 6.07376024381E-01 2.35983503438E-03 
2.40000000000E+02 2.55000000000E+02 2.70000000000E+02 4.30930794568E-01 1.91038751226E-03 4.62627914171E-01 2.07847050930E-03 5.15357757727E-01 2.30904688414E-03 5.53077291564E-01 2.51214888964E-03 4.02256765775E-01 1.76132607311E-03 3.65847658953E-01 1.60775730968E-03 3.41425637101E-01 1.48228687601E-03 
2.70000000000E+02 2.85000000000E+02 3.00000000000E+02 2.46638104516E-01 9.38504025198E-04 2.66962567823E-01 1.03252440212E-03 2.94305095738E-01 1.13057478100E-03 3.18466992913E-01 1.24380473395E-03 2.28548792349E-01 8.59107451115E-04 2.09788543105E-01 7.92006556470E-04 1.94364094563E-01 7.24993969633E-04 
3.00000000000E+02 3.15000000000E+02 3.30000000000E+02 1.49923973579E-01 7.19701896837E-04 1.63444232220E-01 8.01207592590E-04 1.78596645651E-01 8.64719611589E-04 1.94656874854E-01 9.62633669633E-04 1.38108346424E-01 6.50612990738E-04 1.27703186518E-01 6.08680857410E-04 1.17623057554E-01 5.50224014334E-04 
#nx: 3


==> anc/results/R.ptz_y1.dat <==
#labels: ptz_y1_lower[1] ptz_y1_center[2] ptz_y1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 15145548036
#overflow:lower center upper 4.50414226597E+03 1.80903762024E+00 4.39400589996E+03 1.74043718270E+00 5.71379843158E+03 2.30349027874E+00 5.57309470409E+03 2.21685636555E+00 4.55317557081E+03 1.85876649963E+00 3.64619551256E+03 1.46011432985E+00 3.68551742653E+03 1.50017763795E+00 
3.00000000000E+01 4.50000000000E+01 6.00000000000E+01 -2.21500334897E+02 9.68688424279E-02 -2.15701696374E+02 9.07358669388E-02 -2.81959255840E+02 1.23509293768E-01 -2.74598674952E+02 1.15673788892E-01 -2.24482096939E+02 1.01776028213E-01 -1.78799630153E+02 7.81057406179E-02 -1.81216200381E+02 8.20561357892E-02 
6.00000000000E+01 7.50000000000E+01 9.00000000000E+01 2.75470034097E+00 1.76363392406E-02 2.04770937006E+00 1.77666585144E-02 3.37148555623E+00 2.21145905798E-02 2.47259390851E+00 2.22729071380E-02 3.28822023377E+00 1.73912862781E-02 2.29784616648E+00 1.44097609114E-02 2.72795356434E+00 1.42070590738E-02 
9.00000000000E+01 1.05000000000E+02 1.20000000000E+02 2.26663479341E+00 8.83173268870E-03 2.15985166574E+00 8.68951228096E-03 2.75043959243E+00 1.09643522532E-02 2.61359954971E+00 1.07820791571E-02 2.32971339682E+00 8.56220464034E-03 1.90132583245E+00 7.27405138351E-03 1.95096717037E+00 7.05554160739E-03 
1.20000000000E+02 1.35000000000E+02 1.50000000000E+02 1.23549149507E+00 4.06565848940E-03 1.23453828442E+00 4.18172904345E-03 1.49319223704E+00 5.00321683303E-03 1.49087661074E+00 5.20161244585E-03 1.22376453958E+00 3.90568799047E-03 1.03988131536E+00 3.37332893279E-03 1.02899329761E+00 3.23909480747E-03 
1.50000000000E+02 1.65000000000E+02 1.80000000000E+02 6.40992546053E-01 2.60756722693E-03 6.56718737918E-01 2.73404633010E-03 7.71791370677E-01 3.18957304178E-03 7.90003546389E-01 3.34408272484E-03 6.22606812504E-01 2.48501150620E-03 5.41138883825E-01 2.17313187320E-03 5.25326793453E-01 2.07129901560E-03 
1.80000000000E+02 1.95000000000E+02 2.10000000000E+02 3.49811760490E-01 2.02519051018E-03 3.64277072727E-01 2.12682705658E-03 4.19996631729E-01 2.46623071573E-03 4.37079079823E-01 2.58990721029E-03 3.35306183194E-01 1.92870579338E-03 2.96002289183E-01 1.69390447567E-03 2.83536545756E-01 1.61250490762E-03 
2.10000000000E+02 2.25000000000E+02 2.40000000000E+02 1.94033183194E-01 8.23179317531E-04 2.04206876415E-01 8.93262669009E-04 2.32347323444E-01 9.97781897242E-04 2.44400589758E-01 1.08269475142E-03 1.84075661289E-01 7.66370534748E-04 1.64282849095E-01 6.96494626723E-04 1.56060117963E-01 6.43448475492E-04 
2.40000000000E+02 2.55000000000E+02 2.70000000000E+02 1.13704638771E-01 5.43337284188E-04 1.21079717941E-01 5.90023451987E-04 1.35858697979E-01 6.56344002524E-04 1.44611954573E-01 7.12717442536E-04 1.06899169357E-01 5.02479410803E-04 9.66030648928E-02 4.57483505226E-04 9.07962810472E-02 4.23072084752E-04 
2.70000000000E+02 2.85000000000E+02 3.00000000000E+02 6.71274806493E-02 3.73758034836E-04 7.20938790233E-02 4.08848110660E-04 8.00363675212E-02 4.50206686846E-04 8.59284330626E-02 4.92461029182E-04 6.26522013908E-02 3.43102393436E-04 5.71197271730E-02 3.15499484577E-04 5.33145869017E-02 2.89564128784E-04 
3.00000000000E+02 3.15000000000E+02 3.30000000000E+02 4.14907449819E-02 2.58063683906E-04 4.48750417306E-02 2.84712297112E-04 4.93845391048E-02 3.10044092597E-04 5.33962466699E-02 3.42056326002E-04 3.84524423807E-02 2.35681984707E-04 3.53655983314E-02 2.18265996771E-04 3.27694342967E-02 1.99333042017E-04 
#nx: 3


==> anc/results/RRa.abs_yj1.dat <==
#labels: abs_yj1_lower[1] abs_yj1_center[2] abs_yj1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 9090993338
#overflow:lower center upper 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
0.00000000000E+00 1.00000000000E-01 2.00000000000E-01 -1.55224274738E+03 4.65361051638E+02 -1.23962221878E+03 4.03756685926E+02 -1.85081232339E+03 6.19701337606E+02 -1.98273973568E+03 6.12698085444E+02 -1.32952590099E+03 4.48198355147E+02 -1.02496865909E+03 3.18956392221E+02 -9.94181636699E+02 3.30050239666E+02 
2.00000000000E-01 3.00000000000E-01 4.00000000000E-01 -9.33928593006E+02 2.38616388393E+02 -8.50119340357E+02 2.24216036949E+02 -1.27758698377E+03 3.39751064115E+02 -1.15584082652E+03 3.19063665767E+02 -1.11790586699E+03 2.01501530182E+02 -6.98711528350E+02 1.74237275568E+02 -8.37848492008E+02 1.47284532328E+02 
4.00000000000E-01 5.00000000000E-01 6.00000000000E-01 -8.71459861019E+02 1.36874060091E+02 -8.80691898303E+02 1.48512489872E+02 -1.18115236483E+03 1.94183622282E+02 -1.18223707265E+03 1.95561343454E+02 -9.39233134672E+02 1.43630127410E+02 -6.65967484291E+02 1.00256144716E+02 -7.11770080705E+02 1.05001383709E+02 
6.00000000000E-01 7.00000000000E-01 8.00000000000E-01 -1.09242417634E+03 1.73772080455E+02 -8.38940129805E+02 2.73646423528E+02 -1.42339244214E+03 2.39093670498E+02 -1.26931253964E+03 2.57853891882E+02 -1.13762250798E+03 1.90759669011E+02 -8.01689707626E+02 1.21400143798E+02 -8.31959208104E+02 1.30514912247E+02 
8.00000000000E-01 9.00000000000E-01 1.00000000000E+00 -3.26310499389E+02 3.28018623262E+02 -3.58483517990E+02 3.09015132821E+02 -3.82404089342E+02 4.65677828668E+02 -3.58765601761E+02 4.43566101345E+02 -2.06998323281E+02 3.52508385842E+02 -2.46141123496E+02 2.39241671762E+02 -1.77178788469E+02 2.55342520030E+02 
1.00000000000E+00 1.10000000000E+00 1.20000000000E+00 -7.98546653509E+02 1.92633956289E+02 -6.29920447248E+02 2.47168034451E+02 -1.07112161441E+03 3.38877519849E+02 -9.97975111214E+02 3.25752545939E+02 -8.42607258144E+02 1.97193860071E+02 -5.92310855480E+02 1.40376880933E+02 -6.34832991668E+02 1.44199835072E+02 
1.20000000000E+00 1.30000000000E+00 1.40000000000E+00 -1.31391183487E+03 2.02049763740E+02 -1.28845885369E+03 1.92206003367E+02 -1.47399113010E+03 3.66171449686E+02 -1.69950715477E+03 2.59588489413E+02 -1.13883148985E+03 2.75891783268E+02 -9.77899267357E+02 1.47854801510E+02 -8.48758936961E+02 2.01769847393E+02 
1.40000000000E+00 1.50000000000E+00 1.60000000000E+00 -1.37365669746E+03 1.76027967925E+02 -1.26880702912E+03 1.71473260730E+02 -1.92572738164E+03 2.51035460156E+02 -1.76620690285E+03 2.43156830792E+02 -1.32846113958E+03 1.67894988022E+02 -1.02558202710E+03 1.29176701599E+02 -9.61034934845E+02 1.25591106794E+02 
1.60000000000E+00 1.70000000000E+00 1.80000000000E+00 -9.11173177944E+02 1.33986990363E+02 -1.00814743861E+03 1.43190816966E+02 -1.25238613077E+03 1.94644688974E+02 -1.40159010437E+03 2.03526942763E+02 -8.56856983161E+02 1.43499673023E+02 -6.89657080418E+02 9.87920880191E+01 -6.79454772395E+02 9.74380772932E+01 
1.80000000000E+00 1.90000000000E+00 2.00000000000E+00 -1.10672779260E+03 1.15567691096E+02 -1.16565148975E+03 1.14458277425E+02 -1.45193439132E+03 1.70926331607E+02 -1.52619882752E+03 1.68599130281E+02 -9.90148439280E+02 1.57424960240E+02 -7.86652401086E+02 1.03476602043E+02 -7.25045575409E+02 1.14339346512E+02 
2.00000000000E+00 2.10000000000E+00 2.20000000000E+00 -8.24108962613E+02 1.21303927738E+02 -8.41314371465E+02 1.16454430167E+02 -1.15419771384E+03 1.73602898689E+02 -1.17233223611E+03 1.65523682373E+02 -8.71785712088E+02 1.22444953352E+02 -6.12472087347E+02 8.86978829404E+01 -6.46536829778E+02 8.94978452816E+01 
2.20000000000E+00 2.30000000000E+00 2.40000000000E+00 -7.95441013694E+02 1.38152378518E+02 -8.18863459030E+02 1.35070312919E+02 -1.27055546214E+03 1.73858302281E+02 -1.14134205953E+03 1.90102539943E+02 -8.93537859176E+02 1.25568810313E+02 -5.96392829720E+02 1.01066484204E+02 -6.61616783553E+02 9.18050568508E+01 
2.40000000000E+00 2.50000000000E+00 2.60000000000E+00 -9.16838129926E+02 8.45682525794E+01 -9.53578372484E+02 8.26585749976E+01 -1.28468720475E+03 1.20265986006E+02 -1.32736277588E+03 1.17304738848E+02 -8.86997419897E+02 8.48891184269E+01 -6.77977635444E+02 6.18186684586E+01 -6.59304134178E+02 6.21392248779E+01 
2.60000000000E+00 2.70000000000E+00 2.80000000000E+00 -9.34559414547E+02 9.61962085005E+01 -9.17700213118E+02 9.36640885677E+01 -1.31563863390E+03 1.36991097432E+02 -1.20168629444E+03 1.05790386113E+02 -9.82095682086E+02 1.17344315703E+02 -6.88575690822E+02 7.02618973720E+01 -6.85480170451E+02 7.17455374154E+01 
2.80000000000E+00 2.90000000000E+00 3.00000000000E+00 -7.54197056847E+02 7.87073461151E+01 -8.55222181204E+02 6.86163752047E+01 -1.07087393341E+03 1.12065419938E+02 -1.12152165554E+03 1.07742907911E+02 -7.30288771180E+02 7.72392169865E+01 -6.09668026974E+02 5.06746707283E+01 -5.85127604914E+02 5.08547571859E+01 
3.00000000000E+00 3.20000000000E+00 3.40000000000E+00 -6.02379893239E+02 4.13175040606E+01 -6.47929892260E+02 4.11499231138E+01 -8.93614601755E+02 4.86964299767E+01 -9.51023697847E+02 4.96066536384E+01 -5.73385217928E+02 4.12408569327E+01 -4.44089670766E+02 3.02175665042E+01 -4.21958067904E+02 3.00983078780E+01 
3.40000000000E+00 3.60000000000E+00 3.80000000000E+00 -4.55685017384E+02 2.65446456040E+01 -4.97729752650E+02 2.82900736298E+01 -6.45464228440E+02 3.78820715137E+01 -6.87430751620E+02 3.81549025978E+01 -4.27405523242E+02 2.80498283468E+01 -3.33874795510E+02 1.93476017121E+01 -3.12960185740E+02 2.04325039725E+01 
3.80000000000E+00 4.10000000000E+00 4.40000000000E+00 -2.10711967201E+02 8.30057295318E+00 -2.27601569452E+02 8.56657242260E+00 -2.97936653216E+02 1.25410237236E+01 -3.25967808459E+02 1.23651571558E+01 -1.96596092051E+02 6.96514602103E+00 -1.52903928835E+02 6.42524238180E+00 -1.43705946186E+02 5.76023065419E+00 
#nx: 3


==> anc/results/RRa.cross.dat <==
#labels: tot_scale01[1] tot_scale01_Err[2] tot_scale02[3] tot_scale02_Err[4] tot_scale03[5] tot_scale03_Err[6] tot_scale04[7] tot_scale04_Err[8] tot_scale05[9] tot_scale05_Err[10] tot_scale06[11] tot_scale06_Err[12] tot_scale07[13] tot_scale07_Err[14] qbqb_scale01[15] qbqb_scale01_Err[16] qbqb_scale02[17] qbqb_scale02_Err[18] qbqb_scale03[19] qbqb_scale03_Err[20] qbqb_scale04[21] qbqb_scale04_Err[22] qbqb_scale05[23] qbqb_scale05_Err[24] qbqb_scale06[25] qbqb_scale06_Err[26] qbqb_scale07[27] qbqb_scale07_Err[28] gqb_scale01[29] gqb_scale01_Err[30] gqb_scale02[31] gqb_scale02_Err[32] gqb_scale03[33] gqb_scale03_Err[34] gqb_scale04[35] gqb_scale04_Err[36] gqb_scale05[37] gqb_scale05_Err[38] gqb_scale06[39] gqb_scale06_Err[40] gqb_scale07[41] gqb_scale07_Err[42] qqb_scale01[43] qqb_scale01_Err[44] qqb_scale02[45] qqb_scale02_Err[46] qqb_scale03[47] qqb_scale03_Err[48] qqb_scale04[49] qqb_scale04_Err[50] qqb_scale05[51] qqb_scale05_Err[52] qqb_scale06[53] qqb_scale06_Err[54] qqb_scale07[55] qqb_scale07_Err[56] qbg_scale01[57] qbg_scale01_Err[58] qbg_scale02[59] qbg_scale02_Err[60] qbg_scale03[61] qbg_scale03_Err[62] qbg_scale04[63] qbg_scale04_Err[64] qbg_scale05[65] qbg_scale05_Err[66] qbg_scale06[67] qbg_scale06_Err[68] qbg_scale07[69] qbg_scale07_Err[70] gg_scale01[71] gg_scale01_Err[72] gg_scale02[73] gg_scale02_Err[74] gg_scale03[75] gg_scale03_Err[76] gg_scale04[77] gg_scale04_Err[78] gg_scale05[79] gg_scale05_Err[80] gg_scale06[81] gg_scale06_Err[82] gg_scale07[83] gg_scale07_Err[84] qg_scale01[85] qg_scale01_Err[86] qg_scale02[87] qg_scale02_Err[88] qg_scale03[89] qg_scale03_Err[90] qg_scale04[91] qg_scale04_Err[92] qg_scale05[93] qg_scale05_Err[94] qg_scale06[95] qg_scale06_Err[96] qg_scale07[97] qg_scale07_Err[98] qbq_scale01[99] qbq_scale01_Err[100] qbq_scale02[101] qbq_scale02_Err[102] qbq_scale03[103] qbq_scale03_Err[104] qbq_scale04[105] qbq_scale04_Err[106] qbq_scale05[107] qbq_scale05_Err[108] qbq_scale06[109] qbq_scale06_Err[110] qbq_scale07[111] qbq_scale07_Err[112] gq_scale01[113] gq_scale01_Err[114] gq_scale02[115] gq_scale02_Err[116] gq_scale03[117] gq_scale03_Err[118] gq_scale04[119] gq_scale04_Err[120] gq_scale05[121] gq_scale05_Err[122] gq_scale06[123] gq_scale06_Err[124] gq_scale07[125] gq_scale07_Err[126] qq_scale01[127] qq_scale01_Err[128] qq_scale02[129] qq_scale02_Err[130] qq_scale03[131] qq_scale03_Err[132] qq_scale04[133] qq_scale04_Err[134] qq_scale05[135] qq_scale05_Err[136] qq_scale06[137] qq_scale06_Err[138] qq_scale07[139] qq_scale07_Err[140]
#neval: 9090993338
-3.69552417759E+03 1.45917374411E+02 -3.66382211089E+03 1.60704160608E+02 -5.12026547017E+03 2.04350713235E+02 -5.08150607975E+03 2.00060032462E+02 -3.63633607599E+03 1.42458947884E+02 -2.74599197170E+03 1.06740061024E+02 -2.69982552335E+03 1.06214860468E+02 -4.81984708136E+01 6.50658166407E+00 -4.68222896437E+01 6.35459638193E+00 -6.70333148475E+01 9.27448294414E+00 -6.50492642580E+01 9.05586884579E+00 -4.89336076411E+01 6.58003505529E+00 -3.58712094085E+01 4.74834662157E+00 -3.63951462395E+01 4.80143954294E+00 -2.55677184825E+02 2.94365440200E+01 -2.57404586195E+02 2.96050810424E+01 -3.55847927049E+02 4.20211702199E+01 -3.58047151818E+02 4.22452069504E+01 -2.51707549593E+02 2.90418483980E+01 -1.90187857917E+02 2.14561125318E+01 -1.87167883402E+02 2.11628444899E+01 -6.28201244668E+02 5.77943319601E+01 -5.81540529481E+02 8.97100109270E+01 -8.87439890333E+02 8.23851190258E+01 -8.16479485312E+02 7.92055629484E+01 -6.39927809000E+02 6.10614289235E+01 -4.62907207898E+02 4.21608844944E+01 -4.71345639099E+02 4.45483035059E+01 -2.49077142481E+02 3.09148046122E+01 -2.53891099525E+02 3.00152427538E+01 -3.46177350352E+02 4.41689180200E+01 -3.55200576841E+02 4.44082835765E+01 -2.41633495692E+02 3.04634101592E+01 -1.85494428325E+02 2.25187362447E+01 -1.79905418302E+02 2.21844146078E+01 -1.61722561499E+02 6.85716142662E+00 -1.73118526048E+02 7.12262627878E+00 -2.29379880826E+02 9.84464355128E+00 -2.45470224710E+02 1.02253781954E+01 -1.50840043524E+02 6.56459640860E+00 -1.18477066983E+02 4.97559377988E+00 -1.10485281169E+02 4.76318369231E+00 -6.33820026915E+02 4.54437634189E+01 -6.29996879353E+02 3.86063674127E+01 -8.45462979873E+02 5.43352216776E+01 -8.71529496774E+02 5.49825186183E+01 -5.90970071748E+02 3.74261198244E+01 -4.73135662686E+02 3.31681373876E+01 -4.40434165431E+02 3.42411168911E+01 -7.49934871499E+02 9.97784974868E+01 -7.31185717391E+02 1.01396755557E+02 -1.05482665037E+03 1.41435177213E+02 -1.00761085070E+03 1.35770697937E+02 -7.70346924466E+02 1.02629245567E+02 -5.53120970483E+02 7.31433441613E+01 -5.68032647200E+02 7.52077480728E+01 -5.61231008717E+02 5.27145807197E+01 -5.79061701675E+02 5.30703129365E+01 -7.74094565218E+02 7.50332562498E+01 -7.98499576437E+02 7.55161267535E+01 -5.51620671588E+02 4.05101760453E+01 -4.20417256911E+02 3.85122640315E+01 -4.12825481930E+02 2.95670611069E+01 -4.07661666171E+02 3.52192077924E+01 -4.10800781578E+02 3.63488802767E+01 -5.60002911302E+02 4.98606643064E+01 -5.63619452895E+02 5.14560971559E+01 -3.90355902739E+02 3.36699238473E+01 -3.06380311090E+02 2.58431858764E+01 -2.93233860583E+02 2.46661448420E+01 
#nx: 0


==> anc/results/RRa.njets.dat <==
#labels: njets_lower[1] njets_center[2] njets_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 9090993338
#overflow:lower center upper 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
-5.00000000000E-01 0.00000000000E+00 5.00000000000E-01 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
5.00000000000E-01 1.00000000000E+00 1.50000000000E+00 1.69438006597E+03 1.40091554402E+02 1.88659427799E+03 1.40840356828E+02 2.31389627177E+03 1.98963423930E+02 2.65215690752E+03 1.96309537210E+02 1.53014086899E+03 1.41852563710E+02 1.27796945883E+03 1.02324444220E+02 1.15653681030E+03 1.03806748442E+02 
1.50000000000E+00 2.00000000000E+00 2.50000000000E+00 -6.99226362302E+03 6.70595558385E+00 -7.27246049620E+03 6.98672797631E+00 -9.63296089394E+03 9.29559443869E+00 -1.00147731270E+04 9.74960998286E+00 -6.71230059854E+03 6.40319192255E+00 -5.24404304939E+03 4.98395887699E+00 -5.03200544823E+03 4.74021311578E+00 
2.50000000000E+00 3.00000000000E+00 3.50000000000E+00 1.63688235675E+03 1.82861729145E+00 1.74249512016E+03 1.95011349146E+00 2.21446462458E+03 2.48883314783E+00 2.35642180957E+03 2.65277070812E+00 1.54017844878E+03 1.71666959017E+00 1.24539273364E+03 1.38246851190E+00 1.17141665627E+03 1.29109808732E+00 
#nx: 3


==> anc/results/RRa.ptj1.dat <==
#labels: ptj1_lower[1] ptj1_center[2] ptj1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 9090993338
#overflow:lower center upper -1.84267594470E-01 6.41601148349E-03 -2.09807419201E-01 7.01424866807E-03 -2.35959619256E-01 8.21729409096E-03 -2.68454434404E-01 8.97465562874E-03 -1.55703462225E-01 5.20306010962E-03 -1.46823695894E-01 5.10835384818E-03 -1.24069878869E-01 4.14609339734E-03 
3.00000000000E+01 3.25000000000E+01 3.50000000000E+01 -1.25527439123E+02 1.43945753885E+01 -1.39794921878E+02 1.52932675963E+01 -2.05151911546E+02 2.25766136473E+01 -2.12763431207E+02 2.30240559343E+01 -1.24856235993E+02 1.37008886074E+01 -9.12140969479E+01 1.04436109316E+01 -9.13274597182E+01 1.00038886897E+01 
3.50000000000E+01 3.75000000000E+01 4.00000000000E+01 -9.49328726026E+01 9.68798959984E+00 -1.00694866266E+02 1.09260431288E+01 -1.36976917246E+02 1.37759655887E+01 -1.32646655850E+02 1.44482833285E+01 -9.31230305157E+01 9.95464080451E+00 -6.94010622404E+01 7.05398218391E+00 -6.87383500442E+01 7.03449014233E+00 
4.00000000000E+01 4.50000000000E+01 5.00000000000E+01 -6.34159950274E+01 4.25739773735E+00 -6.83153261467E+01 5.00730383548E+00 -8.99667320982E+01 6.20366134442E+00 -9.56046901036E+01 7.13310593946E+00 -6.40078573254E+01 4.41929981307E+00 -4.82834454248E+01 3.11960892404E+00 -4.73831525909E+01 3.22863065209E+00 
5.00000000000E+01 5.50000000000E+01 6.00000000000E+01 -4.70071323825E+01 3.63907323896E+00 -4.64703970133E+01 3.53184173945E+00 -6.25470507007E+01 5.01132744407E+00 -6.44370056300E+01 4.99161067640E+00 -4.75307910377E+01 3.81404315943E+00 -3.51295435162E+01 2.67210545320E+00 -3.64384066653E+01 2.44182856481E+00 
6.00000000000E+01 6.50000000000E+01 7.00000000000E+01 -2.73353163646E+01 2.33333359339E+00 -2.90464247129E+01 2.58932384872E+00 -3.74881609269E+01 3.27767958986E+00 -3.98220486540E+01 3.63761029270E+00 -2.69518861229E+01 2.31598591807E+00 -2.07949970304E+01 1.71977510629E+00 -2.02855910999E+01 1.70941575178E+00 
7.00000000000E+01 7.50000000000E+01 8.00000000000E+01 -1.92188829212E+01 1.79775043951E+00 -1.91379100030E+01 1.76031221789E+00 -2.60020420332E+01 2.56350058619E+00 -2.60106390539E+01 2.43668952650E+00 -1.97391873509E+01 1.69725034525E+00 -1.43693844214E+01 1.25478197537E+00 -1.48871862986E+01 1.26062612323E+00 
8.00000000000E+01 9.00000000000E+01 1.00000000000E+02 -1.39644023712E+01 7.26256594267E-01 -1.42993762850E+01 7.49039177468E-01 -1.90020828718E+01 1.00862391492E+00 -1.94470629232E+01 1.04020350597E+00 -1.37113564590E+01 7.06534857355E-01 -1.05836718566E+01 5.43092207791E-01 -1.03756822171E+01 5.26241265747E-01 
1.00000000000E+02 1.10000000000E+02 1.20000000000E+02 -8.30905360510E+00 3.55897728296E-01 -8.75281128803E+00 3.84402835840E-01 -1.12712103134E+01 4.89571381913E-01 -1.18760308135E+01 5.28819083506E-01 -7.95122409195E+00 4.22126864679E-01 -6.34037996708E+00 2.68544243408E-01 -6.02974366736E+00 3.17329141065E-01 
1.20000000000E+02 1.30000000000E+02 1.40000000000E+02 -5.73209733515E+00 2.19647116119E-01 -5.99699789934E+00 2.35218832268E-01 -7.72844866885E+00 3.05284642667E-01 -8.10995504102E+00 3.21102112564E-01 -5.51223267921E+00 2.14958750623E-01 -4.36152766551E+00 1.65876906558E-01 -4.20420761998E+00 1.58977210213E-01 
1.40000000000E+02 1.50000000000E+02 1.60000000000E+02 -3.47862657599E+00 1.47311949727E-01 -3.65426877562E+00 1.56014670042E-01 -4.68733896282E+00 1.99849026378E-01 -4.92379852023E+00 2.11645869343E-01 -3.25009701163E+00 1.34758131990E-01 -2.65478962661E+00 1.11819472813E-01 -2.48047216249E+00 1.02291251064E-01 
1.60000000000E+02 1.70000000000E+02 1.80000000000E+02 -2.00568736301E+00 9.33247550602E-02 -2.12881892813E+00 1.02073632308E-01 -2.69138679994E+00 1.25907867770E-01 -2.85960377506E+00 1.37619845998E-01 -1.89298077539E+00 8.75066832653E-02 -1.55572374875E+00 7.32878333825E-02 -1.44960242429E+00 6.67208717848E-02 
1.80000000000E+02 1.90000000000E+02 2.00000000000E+02 -1.52725804770E+00 7.35705085404E-02 -1.62521456106E+00 8.11054819549E-02 -2.04500995554E+00 9.88211452636E-02 -2.17613340430E+00 1.08934988139E-01 -1.44089590108E+00 6.84278150424E-02 -1.17155569839E+00 5.62989391539E-02 -1.10534164953E+00 5.23630543544E-02 
2.00000000000E+02 2.10000000000E+02 2.20000000000E+02 -9.31892272251E-01 4.84521569923E-02 -9.91428121519E-01 5.10987936753E-02 -1.24371729611E+00 6.47816768717E-02 -1.32317131772E+00 6.83119697053E-02 -8.82389689902E-01 4.51651940258E-02 -7.16823205584E-01 3.72184017668E-02 -6.78729622595E-01 3.46923247845E-02 
2.20000000000E+02 2.35000000000E+02 2.50000000000E+02 -7.02117158969E-01 2.57589730701E-02 -7.64822894979E-01 2.79430272419E-02 -9.31596362544E-01 3.42720947456E-02 -1.01463609343E+00 3.72777623779E-02 -6.50445979917E-01 2.35443641749E-02 -5.43410244762E-01 1.96925644056E-02 -5.01639859360E-01 1.81423880518E-02 
2.50000000000E+02 2.65000000000E+02 2.80000000000E+02 -3.71980682233E-01 2.04895982849E-02 -4.08661259738E-01 1.71191270647E-02 -4.92995949389E-01 2.71601507501E-02 -5.46210618497E-01 2.24280117818E-02 -3.42888366327E-01 1.86347983223E-02 -2.94918573074E-01 1.13817131748E-02 -2.72263636107E-01 1.04214606346E-02 
2.80000000000E+02 2.95000000000E+02 3.10000000000E+02 -2.46962941048E-01 8.92731144019E-03 -2.69449328970E-01 9.79821395574E-03 -3.26206551124E-01 1.17756152018E-02 -3.55917022342E-01 1.29237134331E-02 -2.26784389300E-01 8.13669847198E-03 -1.91606290993E-01 6.93447090707E-03 -1.75783281431E-01 6.29899578532E-03 
3.10000000000E+02 3.25000000000E+02 3.40000000000E+02 -1.58869498957E-01 6.52181558658E-03 -1.78402933331E-01 7.31686589368E-03 -2.09219822024E-01 8.57174952115E-03 -2.29962759525E-01 9.49630135169E-03 -1.44966009715E-01 5.91916981942E-03 -1.23566857041E-01 5.08116928370E-03 -1.12756716833E-01 4.61156727675E-03 
3.40000000000E+02 3.55000000000E+02 3.70000000000E+02 -9.96070481756E-02 5.14832910430E-03 -1.08925056621E-01 5.19357328945E-03 -1.30795920550E-01 6.74719788373E-03 -1.43000023831E-01 6.80242203661E-03 -9.10670609630E-02 4.63689774262E-03 -7.76596771567E-02 4.02251752196E-03 -7.06015999225E-02 3.61834916554E-03 
3.70000000000E+02 3.85000000000E+02 4.00000000000E+02 -6.61502518814E-02 3.47467689487E-03 -7.46550410757E-02 3.78048689460E-03 -8.73522281568E-02 4.38051689853E-03 -9.77359041828E-02 4.93898405081E-03 -5.92779546745E-02 3.05357985447E-03 -5.16983886330E-02 2.72055170252E-03 -4.63321732176E-02 2.39082401377E-03 
4.00000000000E+02 4.25000000000E+02 4.50000000000E+02 -3.98309827401E-02 1.46492664084E-03 -4.40957924035E-02 1.63594387202E-03 -5.18408914356E-02 1.94045634046E-03 -5.75513775546E-02 2.12959897608E-03 -3.57500389763E-02 1.32921134795E-03 -3.12849574049E-02 1.15390492142E-03 -2.80117916369E-02 1.04392918363E-03 
4.50000000000E+02 4.75000000000E+02 5.00000000000E+02 -2.07245945857E-02 9.34088515049E-04 -2.32275731826E-02 1.07243947467E-03 -2.69572182956E-02 1.21120301560E-03 -3.02144850564E-02 1.39056336671E-03 -1.86081650048E-02 8.21075258569E-04 -1.62861656153E-02 7.36015695639E-04 -1.46236807277E-02 6.46926480971E-04 
5.00000000000E+02 5.25000000000E+02 5.50000000000E+02 -1.15552823319E-02 5.57165514731E-04 -1.28115257451E-02 7.16789431493E-04 -1.50004792105E-02 7.20570440650E-04 -1.66163713896E-02 9.26551489155E-04 -1.02864144185E-02 4.91123873844E-04 -9.10562290869E-03 4.40282754512E-04 -8.12123489477E-03 3.87824417542E-04 
5.50000000000E+02 6.25000000000E+02 7.00000000000E+02 -4.12264506059E-03 1.30677194129E-04 -4.69481658477E-03 1.50109806279E-04 -5.32158130917E-03 1.68218815265E-04 -6.06038311125E-03 1.93229080714E-04 -3.56400773522E-03 1.07798681460E-04 -3.23588911009E-03 1.01871736538E-04 -2.81901455854E-03 8.54609821543E-05 
#nx: 3


==> anc/results/RRa.ptj1_exc.dat <==
#labels: ptj1_exc_lower[1] ptj1_exc_center[2] ptj1_exc_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 9090993338
#overflow:lower center upper 2.19565500218E+00 3.85781983641E-02 2.53186264460E+00 4.08448190977E-02 2.86136667341E+00 5.00994671580E-02 3.27398144946E+00 5.29726469204E-02 1.92656057200E+00 2.89370567989E-02 1.73932292728E+00 2.96908439514E-02 1.52147910942E+00 2.27935830418E-02 
3.00000000000E+01 3.25000000000E+01 3.50000000000E+01 -1.02450380115E+02 1.52131827616E+01 -1.16524767033E+02 1.60585849086E+01 -1.72544812179E+02 2.36421255302E+01 -1.67621925473E+02 2.30488450888E+01 -1.01696744235E+02 1.46339774171E+01 -6.80709872274E+01 1.04570317199E+01 -6.68008734690E+01 9.91620042514E+00 
3.50000000000E+01 3.75000000000E+01 4.00000000000E+01 -2.71486379634E+01 1.05521421925E+01 -2.47477654409E+01 1.08615414503E+01 -4.10142867709E+01 1.49613341909E+01 -3.57133950032E+01 1.58588254383E+01 -1.99021643574E+01 1.00971259262E+01 -1.95681222628E+01 7.68561214748E+00 -1.42749970069E+01 7.35220348600E+00 
4.00000000000E+01 4.50000000000E+01 5.00000000000E+01 2.17047645416E+01 5.03528505009E+00 2.71767951794E+01 5.26888124623E+00 3.06024621613E+01 7.16662214277E+00 3.79239567648E+01 7.45720365530E+00 2.01496008834E+01 5.07205132712E+00 1.49638194063E+01 3.85222494055E+00 1.48332569869E+01 3.70506944099E+00 
5.00000000000E+01 5.50000000000E+01 6.00000000000E+01 3.77958501961E+01 3.18842977739E+00 3.79197486741E+01 3.50129014474E+00 5.27193254829E+01 4.35203406164E+00 5.30480495684E+01 5.00984962158E+00 3.50103880653E+01 3.13348099381E+00 2.78338215602E+01 2.34141413990E+00 2.57875794445E+01 2.30120131524E+00 
6.00000000000E+01 6.50000000000E+01 7.00000000000E+01 3.72459340363E+01 2.56786219449E+00 4.00393758880E+01 2.76532039746E+00 5.43906801777E+01 3.82948065677E+00 5.52041716527E+01 4.04679934477E+00 3.42447766096E+01 2.68434270731E+00 2.70679246986E+01 1.92765492121E+00 2.50609215625E+01 1.96043586346E+00 
7.00000000000E+01 7.50000000000E+01 8.00000000000E+01 3.14007284403E+01 1.72125136181E+00 3.27846005353E+01 2.03950142514E+00 4.27384149804E+01 2.80432104553E+00 4.52466045352E+01 2.79211850869E+00 3.00304253070E+01 1.68405829577E+00 2.36250015216E+01 1.27764509785E+00 2.22978200468E+01 1.24817197898E+00 
8.00000000000E+01 9.00000000000E+01 1.00000000000E+02 2.20791914459E+01 5.56463396875E-01 2.31979155180E+01 5.73014767251E-01 3.06105764055E+01 7.72701395241E-01 3.21631726568E+01 7.95641443194E-01 2.09061322284E+01 5.82006298749E-01 1.64682909223E+01 4.14534276094E-01 1.55928376359E+01 4.33506351511E-01 
1.00000000000E+02 1.10000000000E+02 1.20000000000E+02 1.28107379260E+01 3.81339404042E-01 1.36061059431E+01 4.05001855239E-01 1.75383862431E+01 5.24715887149E-01 1.87020743500E+01 5.57447942085E-01 1.18870120253E+01 3.30599231199E-01 9.62137271048E+00 2.86079756338E-01 8.92675004168E+00 2.47989030123E-01 
1.20000000000E+02 1.30000000000E+02 1.40000000000E+02 7.34101185009E+00 2.59125429583E-01 7.75551592333E+00 2.69837126735E-01 1.00257277378E+01 3.54102837748E-01 1.05852778000E+01 3.68685665889E-01 6.54547614026E+00 2.97850586890E-01 5.54465620487E+00 1.95558624807E-01 4.94447648349E+00 2.24777366277E-01 
1.40000000000E+02 1.50000000000E+02 1.60000000000E+02 4.65873700962E+00 1.40195213181E-01 4.99972793663E+00 1.33371989527E-01 6.32024068536E+00 1.90375703293E-01 6.79951179581E+00 1.90517961513E-01 4.33849784048E+00 1.21611847519E-01 3.53621748100E+00 1.06333890801E-01 3.29309254843E+00 9.22526864415E-02 
1.60000000000E+02 1.70000000000E+02 1.80000000000E+02 3.08609222704E+00 8.78440055693E-02 3.36534633308E+00 9.39105094053E-02 4.16517231267E+00 1.18623910361E-01 4.55369104757E+00 1.27094507515E-01 2.83746896926E+00 8.12049409174E-02 2.35831784849E+00 6.68111470456E-02 2.16280467207E+00 6.18712618409E-02 
1.80000000000E+02 1.90000000000E+02 2.00000000000E+02 1.90005893663E+00 8.21686525309E-02 2.08600357742E+00 8.91441100177E-02 2.60193382136E+00 1.05493906599E-01 2.83158225965E+00 1.06738761677E-01 1.77740318314E+00 5.86489832849E-02 1.45384664075E+00 6.28290379871E-02 1.34286355069E+00 5.30247518306E-02 
2.00000000000E+02 2.10000000000E+02 2.20000000000E+02 1.39978952832E+00 4.64283279636E-02 1.54064282727E+00 5.29574509814E-02 1.87279437141E+00 6.21352462917E-02 2.06116494673E+00 7.08738870441E-02 1.27091006863E+00 4.39776099905E-02 1.07463884256E+00 3.56354195871E-02 9.75708673496E-01 3.37534269842E-02 
2.20000000000E+02 2.35000000000E+02 2.50000000000E+02 7.67119745951E-01 2.43653306681E-02 8.39301340104E-01 2.62052952325E-02 1.02186423843E+00 3.20978943239E-02 1.11778415620E+00 3.49305343172E-02 7.03042727043E-01 2.33326907400E-02 5.90530148905E-01 1.87691412748E-02 5.41785308547E-01 1.79671333190E-02 
2.50000000000E+02 2.65000000000E+02 2.80000000000E+02 4.63896681666E-01 1.31865613697E-02 5.19942339562E-01 1.48131335507E-02 6.14943840279E-01 1.74867857068E-02 6.89243394674E-01 1.96442360160E-02 4.17445346238E-01 1.20169858098E-02 3.58868691622E-01 1.01979073837E-02 3.23536995521E-01 9.38625617958E-03 
2.80000000000E+02 2.95000000000E+02 3.10000000000E+02 2.79724820716E-01 8.19238243980E-03 3.22868729035E-01 9.47646433198E-03 3.69271859313E-01 1.08191032281E-02 4.26240941288E-01 1.25144514479E-02 2.54079907064E-01 7.54879411531E-03 2.17130663836E-01 6.35722759205E-03 1.97227289687E-01 5.85752165219E-03 
3.10000000000E+02 3.25000000000E+02 3.40000000000E+02 1.61909081147E-01 6.05648978642E-03 1.81667759541E-01 6.70128141145E-03 2.13058586990E-01 7.96711574425E-03 2.38997307758E-01 8.81573701024E-03 1.45094672684E-01 5.50513272325E-03 1.26045373258E-01 4.71505535725E-03 1.12955732633E-01 4.28583408504E-03 
3.40000000000E+02 3.55000000000E+02 3.70000000000E+02 1.10716809197E-01 3.81624829808E-03 1.26361202811E-01 4.84649224092E-03 1.45504465399E-01 5.08575189287E-03 1.62355208687E-01 5.55726945406E-03 9.96687020833E-02 3.51345451984E-03 8.82398091784E-02 3.40875211076E-03 7.90003913232E-02 3.33772836100E-03 
3.70000000000E+02 3.85000000000E+02 4.00000000000E+02 6.40224146804E-02 2.82010312084E-03 7.32040299421E-02 2.56984539119E-03 8.36954153618E-02 3.68877854930E-03 9.57004321877E-02 3.36037634652E-03 5.71321730217E-02 2.53180202087E-03 5.01017415819E-02 2.20588386644E-03 4.47096795160E-02 1.98038080774E-03 
4.00000000000E+02 4.25000000000E+02 4.50000000000E+02 3.78353451355E-02 1.08595073333E-03 4.29941269046E-02 1.22504524757E-03 4.94120280029E-02 1.42369469612E-03 5.60233358308E-02 1.59681637612E-03 3.31611960742E-02 8.31973985692E-04 2.96912811727E-02 8.30816035270E-04 2.60213912703E-02 6.52700982368E-04 
#nx: 3


==> anc/results/RRa.ptz.dat <==
#labels: ptz_lower[1] ptz_center[2] ptz_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 9090993338
#overflow:lower center upper -1.41548574439E+04 4.29125601640E+01 -1.38954901212E+04 3.81354512041E+01 -2.02720020972E+04 6.18424375593E+01 -1.98901150214E+04 5.47894465775E+01 -1.41985050037E+04 4.38287624615E+01 -1.02929101118E+04 3.10602855091E+01 -1.03237414776E+04 3.17168251041E+01 
3.00000000000E+01 4.50000000000E+01 6.00000000000E+01 3.55737381598E+02 5.03334017004E+00 3.49888329083E+02 4.93635303297E+00 5.11180772187E+02 8.07363755498E+00 5.05456977439E+02 7.06883868912E+00 3.57572500801E+02 4.89554291764E+00 2.57366589009E+02 3.66862038422E+00 2.58478646418E+02 3.57686707058E+00 
6.00000000000E+01 7.50000000000E+01 9.00000000000E+01 -6.64750357791E+00 1.08633031753E+00 -7.59680226172E+00 1.02955694325E+00 -8.54826690529E+00 1.52043400377E+00 -9.56787417705E+00 1.41361916736E+00 -6.20316302583E+00 1.06238488032E+00 -5.21703675036E+00 8.04196330018E-01 -4.90093645930E+00 7.86498473319E-01 
9.00000000000E+01 1.05000000000E+02 1.20000000000E+02 -3.50262092696E-01 5.08989674615E-01 -4.61897229866E-01 5.11719536661E-01 -2.48248503267E-01 7.02983209148E-01 -3.93085447117E-01 7.06733353428E-01 -4.00873368713E-01 4.82749433358E-01 -3.87237486091E-01 3.79861716590E-01 -3.07143015837E-01 3.75000868034E-01 
1.20000000000E+02 1.35000000000E+02 1.50000000000E+02 -9.61868963362E-02 1.09829262026E-01 -1.37162234607E-01 1.15669434564E-01 -5.63771721497E-02 1.49871386395E-01 -1.02213528397E-01 1.58192496248E-01 -8.36744360347E-02 1.13708324712E-01 -1.06502616593E-01 8.29729722354E-02 -9.52167800821E-02 8.59039181501E-02 
1.50000000000E+02 1.65000000000E+02 1.80000000000E+02 4.87584512061E-02 6.08634560883E-02 3.80193986199E-02 4.83520752136E-02 9.25255365746E-02 8.23679684586E-02 8.04602865072E-02 6.54191138827E-02 2.86307966301E-02 5.53076912969E-02 2.48232777740E-02 4.62908152623E-02 1.02709387388E-02 4.20659637700E-02 
1.80000000000E+02 1.95000000000E+02 2.10000000000E+02 -7.40360790113E-03 2.24465049638E-02 -1.13693146180E-02 2.92354179224E-02 1.07336866684E-02 3.18817766200E-02 -4.78532209486E-03 3.93663034510E-02 7.01265991426E-03 1.83568370405E-02 -1.08953479697E-02 1.71701259171E-02 -1.54794517187E-03 1.64560564657E-02 
2.10000000000E+02 2.25000000000E+02 2.40000000000E+02 1.88598889685E-04 1.31896712484E-02 1.39464553955E-03 1.51193370322E-02 4.96861403020E-03 1.76054750376E-02 -1.42322165318E-03 2.07702361727E-02 -4.97314631189E-03 1.27059471954E-02 -2.10779386682E-03 1.01454319451E-02 -6.17274185585E-03 9.69806158333E-03 
2.40000000000E+02 2.55000000000E+02 2.70000000000E+02 -4.31489609734E-03 7.46596623991E-03 -4.56580250012E-03 8.63965291092E-03 -4.80186409139E-03 1.03088117799E-02 -5.42776625933E-04 1.13039731716E-02 -4.76441664955E-03 7.07902522097E-03 -4.47160970697E-03 5.75434010519E-03 -4.60541481416E-03 5.46744699073E-03 
2.70000000000E+02 2.85000000000E+02 3.00000000000E+02 -2.61182514666E-04 4.64009896666E-03 -1.76503962852E-03 4.81919982777E-03 6.87438320983E-04 6.13523947688E-03 -1.18474352829E-03 6.37169742679E-03 -2.22323305734E-05 4.21496916759E-03 -3.15753727485E-04 3.52353614794E-03 -4.52469652628E-04 3.26365342573E-03 
3.00000000000E+02 3.15000000000E+02 3.30000000000E+02 2.70589465355E-03 2.78402827946E-03 -9.42440609866E-04 2.88338446660E-03 4.03874210378E-03 3.67039061756E-03 -6.79109280530E-04 3.80194705927E-03 3.54471387261E-03 2.61456311799E-03 1.79952065488E-03 2.16744306904E-03 2.47849804190E-03 2.03563019292E-03 
#nx: 3


==> anc/results/RRa.ptz_y1.dat <==
#labels: ptz_y1_lower[1] ptz_y1_center[2] ptz_y1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 9090993338
#overflow:lower center upper -3.72423601820E+03 1.68385129294E+01 -3.64269060384E+03 1.49620165389E+01 -5.33864942733E+03 2.42519905525E+01 -5.21768504619E+03 2.13751548802E+01 -3.73586587949E+03 1.64661920339E+01 -2.70549679702E+03 1.21872981670E+01 -2.71626113382E+03 1.19991591219E+01 
3.00000000000E+01 4.50000000000E+01 6.00000000000E+01 9.19488514990E+01 3.73371447694E+00 8.93191201287E+01 3.52569682125E+00 1.38618093268E+02 4.80956197630E+00 1.32095328131E+02 4.35743315139E+00 8.99162561302E+01 4.63256955856E+00 6.64583307405E+01 2.72412155647E+00 6.49912093587E+01 3.37658088801E+00 
6.00000000000E+01 7.50000000000E+01 9.00000000000E+01 -1.64931428102E+00 5.47052138388E-01 -1.90780909740E+00 7.95836266333E-01 -2.12406399917E+00 7.65368654654E-01 -2.47741980716E+00 1.11634294674E+00 -1.61867470676E+00 5.40830482401E-01 -1.31813743947E+00 4.78304786521E-01 -1.28635501885E+00 4.00416691098E-01 
9.00000000000E+01 1.05000000000E+02 1.20000000000E+02 1.59829750761E-01 1.46922861034E-01 1.49502662274E-01 1.53406467883E-01 2.84128197441E-01 2.02712617091E-01 2.55581363510E-01 2.03743266904E-01 1.73840450401E-01 1.45535896983E-01 1.00106087454E-01 1.10158860902E-01 1.03175896445E-01 1.08975585137E-01 
1.20000000000E+02 1.35000000000E+02 1.50000000000E+02 -2.33726077995E-02 4.08536852310E-02 -1.19443059458E-01 7.34291502333E-02 -2.51196295950E-02 5.54911559383E-02 -3.73956934816E-02 5.77521478108E-02 -2.06918288370E-02 3.94917535045E-02 -2.65827174820E-02 3.08586730071E-02 -2.46875975264E-02 2.98238805082E-02 
1.50000000000E+02 1.65000000000E+02 1.80000000000E+02 1.64007064713E-02 2.00982717232E-02 1.59173523932E-02 1.97757575196E-02 2.93867963335E-02 2.71702799014E-02 3.04124083460E-02 2.73285967903E-02 1.63425735746E-02 1.89831940937E-02 1.24727520089E-02 1.52804375112E-02 1.24033804799E-02 1.44325529944E-02 
1.80000000000E+02 1.95000000000E+02 2.10000000000E+02 8.23293013051E-03 1.20408273326E-02 1.23362489161E-02 1.38363027597E-02 1.40057847943E-02 1.61629324014E-02 2.05254137299E-02 1.85898023700E-02 1.19246042889E-02 1.00293105481E-02 4.92238416878E-03 9.21910271725E-03 7.84660551852E-03 7.67967196743E-03 
2.10000000000E+02 2.25000000000E+02 2.40000000000E+02 -1.15907624061E-03 5.74459554811E-03 -1.01637581760E-03 6.10452594417E-03 -2.28843251609E-04 7.66672803815E-03 7.58320956710E-05 8.14698822233E-03 -1.53825914300E-03 5.41098626133E-03 -1.52128581358E-03 4.41923112676E-03 -1.76578846967E-03 4.16260109432E-03 
2.40000000000E+02 2.55000000000E+02 2.70000000000E+02 1.94283926931E-03 2.47018669135E-03 -7.94622935046E-04 3.56101119819E-03 3.17513927331E-03 3.28009454773E-03 2.00871727407E-04 4.66047834420E-03 4.29818690244E-03 2.76159475920E-03 1.75581747386E-03 1.94407793881E-03 3.05522314597E-03 2.13354640775E-03 
2.70000000000E+02 2.85000000000E+02 3.00000000000E+02 5.25996949298E-04 1.76842187192E-03 6.98793548582E-04 1.91821944690E-03 1.00477493032E-03 2.33766486885E-03 2.18558928841E-03 2.64020907867E-03 6.67782293757E-04 1.54075909218E-03 2.57240368438E-04 1.37120730583E-03 3.80799885629E-04 1.19471617481E-03 
3.00000000000E+02 3.15000000000E+02 3.30000000000E+02 -2.92874339816E-03 1.27420002129E-03 -3.22603855041E-03 1.39719300253E-03 -2.41048793362E-03 1.51266734519E-03 -4.07648845140E-03 1.84031858597E-03 -1.84986789134E-03 1.05726756331E-03 -2.35806588422E-03 9.90971946063E-04 -1.51211227365E-03 8.22218728489E-04 
#nx: 3


==> anc/results/RRb.abs_yj1.dat <==
#labels: abs_yj1_lower[1] abs_yj1_center[2] abs_yj1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 13112792384
#overflow:lower center upper 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
0.00000000000E+00 1.00000000000E-01 2.00000000000E-01 -5.59849714024E+02 1.30218815985E+02 -5.56103488358E+02 1.32850326945E+02 -7.42063128349E+02 1.71753370321E+02 -7.24420037319E+02 1.73963885517E+02 -4.75037497627E+02 1.09484435697E+02 -4.14006794331E+02 9.50792476276E+01 -3.52009772144E+02 7.98484373237E+01 
2.00000000000E-01 3.00000000000E-01 4.00000000000E-01 -4.20510783524E+02 1.07449192721E+02 -4.67616174778E+02 1.16836450150E+02 -5.95352395358E+02 1.53488910175E+02 -6.68519446952E+02 1.66833886246E+02 -5.81907058790E+02 9.29992421501E+01 -4.22651934423E+02 6.72008030905E+01 -4.36792900524E+02 6.72035746238E+01 
4.00000000000E-01 5.00000000000E-01 6.00000000000E-01 -6.12824358212E+02 8.28512646015E+01 -5.59538230385E+02 8.16885952268E+01 -7.99781349110E+02 1.12028932886E+02 -7.84203055121E+02 1.16213830265E+02 -6.26791164684E+02 8.45309392328E+01 -4.52996572123E+02 6.05755838999E+01 -4.61910281828E+02 6.17864873057E+01 
6.00000000000E-01 7.00000000000E-01 8.00000000000E-01 -6.71495186001E+02 9.95416349913E+01 -7.13716973245E+02 1.03510722568E+02 -1.00764511736E+03 1.49782348546E+02 -9.70319197491E+02 1.48631356433E+02 -6.57067568424E+02 9.77675232595E+01 -5.14302058825E+02 7.18736613806E+01 -4.80171967493E+02 7.09036835025E+01 
8.00000000000E-01 9.00000000000E-01 1.00000000000E+00 -4.96886444047E+02 1.07638134164E+02 -4.79039708188E+02 1.04348498959E+02 -6.97427599156E+02 1.53068609054E+02 -6.09106130147E+02 1.65841014565E+02 -5.11713471101E+02 1.03643527114E+02 -3.71522997052E+02 7.82535506854E+01 -3.64317380183E+02 7.74732859194E+01 
1.00000000000E+00 1.10000000000E+00 1.20000000000E+00 -4.60655147979E+02 1.04492552653E+02 -5.27753209334E+02 1.05934791642E+02 -6.36861978781E+02 1.49741250992E+02 -6.94179585617E+02 1.53785947933E+02 -4.56138717610E+02 1.01800875054E+02 -3.37661138057E+02 7.45434773126E+01 -3.68194886577E+02 6.99831209782E+01 
1.20000000000E+00 1.30000000000E+00 1.40000000000E+00 -6.60533579523E+02 1.12852061356E+02 -5.65286161537E+02 1.05266110981E+02 -9.21423882221E+02 1.60065179051E+02 -7.84699875384E+02 1.50219733734E+02 -5.81942146591E+02 1.01969468525E+02 -4.84236530963E+02 8.52771826282E+01 -4.32950002993E+02 7.49218552694E+01 
1.40000000000E+00 1.50000000000E+00 1.60000000000E+00 -5.43898926241E+02 7.04153609797E+01 -5.54645411435E+02 8.59139304289E+01 -7.49454841846E+02 8.99839629315E+01 -7.82480599800E+02 9.75931262876E+01 -5.51392438894E+02 6.33615640621E+01 -4.03553812279E+02 5.07224817058E+01 -4.03995405750E+02 4.63798041123E+01 
1.60000000000E+00 1.70000000000E+00 1.80000000000E+00 -4.66163925572E+02 6.80482159979E+01 -4.80118568129E+02 6.03132278457E+01 -6.53846592330E+02 9.88882299862E+01 -7.09033073539E+02 9.32089618410E+01 -5.45233161971E+02 7.44779134665E+01 -3.48655436581E+02 4.97391019374E+01 -4.01395646429E+02 5.43456211409E+01 
1.80000000000E+00 1.90000000000E+00 2.00000000000E+00 -5.08221581818E+02 7.53133202575E+01 -5.03408185025E+02 7.45784367944E+01 -6.78331354517E+02 1.10313525903E+02 -7.16760568222E+02 1.06821766438E+02 -4.65577524251E+02 7.69613620334E+01 -3.74905213643E+02 5.50252224856E+01 -3.43211322321E+02 5.62277986242E+01 
2.00000000000E+00 2.10000000000E+00 2.20000000000E+00 -4.67590781676E+02 5.56626401807E+01 -5.02043583660E+02 5.85725950580E+01 -6.57341072643E+02 7.88531449956E+01 -7.13635988064E+02 8.21347006092E+01 -4.31501986197E+02 4.54971589461E+01 -3.22509172427E+02 4.21149794680E+01 -3.15010553478E+02 3.32093131700E+01 
2.20000000000E+00 2.30000000000E+00 2.40000000000E+00 -3.54144638660E+02 4.52488318785E+01 -4.18147257829E+02 5.51210141892E+01 -5.09220343559E+02 6.89821038421E+01 -5.86703821504E+02 7.84111133270E+01 -3.19707479773E+02 4.03522740509E+01 -2.62523500157E+02 3.30618599457E+01 -2.36068893526E+02 2.94732140164E+01 
2.40000000000E+00 2.50000000000E+00 2.60000000000E+00 -3.63917712802E+02 3.73197990844E+01 -2.67387691691E+02 1.02188249839E+02 -5.05487557482E+02 5.22150339235E+01 -3.76263325322E+02 1.44938782890E+02 -3.48316591784E+02 3.62964023782E+01 -2.62803579998E+02 2.70494089348E+01 -2.55827996106E+02 2.63691326913E+01 
2.60000000000E+00 2.70000000000E+00 2.80000000000E+00 -2.96071383747E+02 4.53026321438E+01 -3.17880042437E+02 4.16666173975E+01 -4.03988755289E+02 6.49263371534E+01 -3.95541036398E+02 6.46605841185E+01 -2.86665847980E+02 4.20352671997E+01 -2.11316713169E+02 3.25091881505E+01 -2.11362167842E+02 3.07200328060E+01 
2.80000000000E+00 2.90000000000E+00 3.00000000000E+00 -2.92527236411E+02 4.15565109580E+01 -3.31264060279E+02 4.04647038467E+01 -4.22702102002E+02 5.92768650927E+01 -4.39360838983E+02 5.77466748726E+01 -2.86724997178E+02 3.42099555685E+01 -2.12680093595E+02 2.95044345434E+01 -2.10834341806E+02 2.50425986240E+01 
3.00000000000E+00 3.20000000000E+00 3.40000000000E+00 -2.84785813041E+02 1.60486823745E+01 -2.86627340784E+02 1.55512785566E+01 -3.98928273304E+02 2.24302147935E+01 -3.14684786651E+02 7.03156405760E+01 -2.68578146430E+02 1.57535006243E+01 -2.09034810787E+02 1.17640943291E+01 -1.97280479029E+02 1.16378255229E+01 
3.40000000000E+00 3.60000000000E+00 3.80000000000E+00 -2.20673411098E+02 1.30403953553E+01 -2.33534481411E+02 1.06460589103E+01 -3.13568879997E+02 1.86259385931E+01 -3.38824997812E+02 1.95914430529E+01 -1.98352391107E+02 1.43461085744E+01 -1.61457465148E+02 9.46901477988E+00 -1.42244590110E+02 1.07525548471E+01 
3.80000000000E+00 4.10000000000E+00 4.40000000000E+00 -1.20842647406E+02 3.67131064989E+00 -1.36222446382E+02 4.10411557983E+00 -1.72250464767E+02 5.24404016091E+00 -1.92357025939E+02 5.65401366454E+00 -1.09491326492E+02 3.41272866804E+00 -8.81150827832E+01 2.67425761722E+00 -8.00554400557E+01 2.50240288322E+00 
#nx: 3


==> anc/results/RRb.cross.dat <==
#labels: tot_scale01[1] tot_scale01_Err[2] tot_scale02[3] tot_scale02_Err[4] tot_scale03[5] tot_scale03_Err[6] tot_scale04[7] tot_scale04_Err[8] tot_scale05[9] tot_scale05_Err[10] tot_scale06[11] tot_scale06_Err[12] tot_scale07[13] tot_scale07_Err[14] qbqb_scale01[15] qbqb_scale01_Err[16] qbqb_scale02[17] qbqb_scale02_Err[18] qbqb_scale03[19] qbqb_scale03_Err[20] qbqb_scale04[21] qbqb_scale04_Err[22] qbqb_scale05[23] qbqb_scale05_Err[24] qbqb_scale06[25] qbqb_scale06_Err[26] qbqb_scale07[27] qbqb_scale07_Err[28] gqb_scale01[29] gqb_scale01_Err[30] gqb_scale02[31] gqb_scale02_Err[32] gqb_scale03[33] gqb_scale03_Err[34] gqb_scale04[35] gqb_scale04_Err[36] gqb_scale05[37] gqb_scale05_Err[38] gqb_scale06[39] gqb_scale06_Err[40] gqb_scale07[41] gqb_scale07_Err[42] qqb_scale01[43] qqb_scale01_Err[44] qqb_scale02[45] qqb_scale02_Err[46] qqb_scale03[47] qqb_scale03_Err[48] qqb_scale04[49] qqb_scale04_Err[50] qqb_scale05[51] qqb_scale05_Err[52] qqb_scale06[53] qqb_scale06_Err[54] qqb_scale07[55] qqb_scale07_Err[56] qbg_scale01[57] qbg_scale01_Err[58] qbg_scale02[59] qbg_scale02_Err[60] qbg_scale03[61] qbg_scale03_Err[62] qbg_scale04[63] qbg_scale04_Err[64] qbg_scale05[65] qbg_scale05_Err[66] qbg_scale06[67] qbg_scale06_Err[68] qbg_scale07[69] qbg_scale07_Err[70] gg_scale01[71] gg_scale01_Err[72] gg_scale02[73] gg_scale02_Err[74] gg_scale03[75] gg_scale03_Err[76] gg_scale04[77] gg_scale04_Err[78] gg_scale05[79] gg_scale05_Err[80] gg_scale06[81] gg_scale06_Err[82] gg_scale07[83] gg_scale07_Err[84] qg_scale01[85] qg_scale01_Err[86] qg_scale02[87] qg_scale02_Err[88] qg_scale03[89] qg_scale03_Err[90] qg_scale04[91] qg_scale04_Err[92] qg_scale05[93] qg_scale05_Err[94] qg_scale06[95] qg_scale06_Err[96] qg_scale07[97] qg_scale07_Err[98] qbq_scale01[99] qbq_scale01_Err[100] qbq_scale02[101] qbq_scale02_Err[102] qbq_scale03[103] qbq_scale03_Err[104] qbq_scale04[105] qbq_scale04_Err[106] qbq_scale05[107] qbq_scale05_Err[108] qbq_scale06[109] qbq_scale06_Err[110] qbq_scale07[111] qbq_scale07_Err[112] gq_scale01[113] gq_scale01_Err[114] gq_scale02[115] gq_scale02_Err[116] gq_scale03[117] gq_scale03_Err[118] gq_scale04[119] gq_scale04_Err[120] gq_scale05[121] gq_scale05_Err[122] gq_scale06[123] gq_scale06_Err[124] gq_scale07[125] gq_scale07_Err[126] qq_scale01[127] qq_scale01_Err[128] qq_scale02[129] qq_scale02_Err[130] qq_scale03[131] qq_scale03_Err[132] qq_scale04[133] qq_scale04_Err[134] qq_scale05[135] qq_scale05_Err[136] qq_scale06[137] qq_scale06_Err[138] qq_scale07[139] qq_scale07_Err[140]
#neval: 13112792384
-1.72361413856E+03 1.06313984126E+02 -1.70258685837E+03 1.12003799780E+02 -2.43126475411E+03 1.51147666111E+02 -2.39200631265E+03 1.60013881202E+02 -1.61546222180E+03 1.02498374797E+02 -1.20329960984E+03 7.84518812396E+01 -1.18974550666E+03 7.48317137278E+01 -2.41667883256E+01 8.34004569953E+00 -2.32593672694E+01 8.13688551958E+00 -3.35740279387E+01 1.19453895972E+01 -3.27314802881E+01 1.15819251717E+01 -2.43757989034E+01 8.48913066930E+00 -1.78024124254E+01 6.09131889664E+00 -1.79543847020E+01 6.19868036523E+00 -1.41948568753E+02 2.47852648338E+01 -1.45158552112E+02 2.54741966774E+01 -2.03753053206E+02 3.38433772575E+01 -2.05922485925E+02 3.62540690078E+01 -1.39389891407E+02 2.30245058570E+01 -1.03936100263E+02 1.81053593210E+01 -1.02222563531E+02 1.68132843857E+01 -2.45399533664E+02 2.90135822073E+01 -2.39051865375E+02 2.81262371781E+01 -3.47652126595E+02 4.13674070574E+01 -3.38460799048E+02 4.00854889965E+01 -2.50465285195E+02 2.82973643699E+01 -1.79950246077E+02 2.11677098724E+01 -1.83519048710E+02 2.06228255148E+01 -1.36505107958E+02 3.85333085272E+01 -1.38082607933E+02 3.95085526986E+01 -1.93236407528E+02 5.48410824872E+01 -1.95181623261E+02 5.62142012060E+01 -1.04818007839E+02 2.77692412252E+01 -7.50510522439E+01 2.17473303796E+01 -7.70105884057E+01 2.02810621603E+01 -1.21698936692E+02 1.11425680265E+01 -1.35610407835E+02 9.93564531486E+00 -1.73178348630E+02 1.59961633378E+01 -1.93128847630E+02 1.42948684738E+01 -1.13122422301E+02 1.06436003287E+01 -8.89038052181E+01 8.08599493505E+00 -8.26203369062E+01 7.72393743828E+00 -3.59299913180E+02 7.07702701732E+01 -3.69905250800E+02 7.26537263470E+01 -5.06620421236E+02 1.00906149576E+02 -5.21140425340E+02 1.03572274652E+02 -3.47485655573E+02 6.86173857341E+01 -2.64491622747E+02 5.16325000743E+01 -2.55658773192E+02 5.00560657162E+01 -2.08663814508E+02 2.12615108221E+01 -2.04747714976E+02 2.06958177235E+01 -2.95146925836E+02 3.03497151948E+01 -2.89445251902E+02 2.95321291886E+01 -2.09034391864E+02 2.21088051418E+01 -1.53203981199E+02 1.54983758789E+01 -1.53450698708E+02 1.61083038629E+01 -3.35801951482E+02 4.05881167804E+01 -3.48808039783E+02 4.20524157711E+01 -4.71957908302E+02 5.76705146512E+01 -4.89836818058E+02 5.97323598420E+01 -3.23209631670E+02 3.86777962203E+01 -2.47825756536E+02 2.96944360468E+01 -2.38409590161E+02 2.82859356588E+01 -1.50129523997E+02 3.25600776766E+01 -9.79630522860E+01 4.36313312356E+01 -2.06145534837E+02 4.64092881074E+01 -1.26158581194E+02 6.33829631207E+01 -1.03561137043E+02 3.90569968097E+01 -7.21346331345E+01 3.18671238597E+01 -7.88995223451E+01 2.85869246474E+01 
#nx: 0


==> anc/results/RRb.njets.dat <==
#labels: njets_lower[1] njets_center[2] njets_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 13112792384
#overflow:lower center upper 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
-5.00000000000E-01 0.00000000000E+00 5.00000000000E-01 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
5.00000000000E-01 1.00000000000E+00 1.50000000000E+00 9.73626110981E+01 1.15012662301E+02 2.67522805905E+02 1.10362718552E+02 1.04788796650E+02 1.60816492923E+02 2.30290984757E+02 1.83217141277E+02 6.00520736716E+01 1.15734062636E+02 1.20961058637E+02 8.74790725270E+01 5.91063046962E+01 8.45619065905E+01 
1.50000000000E+00 2.00000000000E+00 2.50000000000E+00 -3.07735289127E+03 4.18125921148E+00 -3.31680202124E+03 4.51881953065E+00 -4.23886335181E+03 5.79632315231E+00 -4.56718999372E+03 6.26470537864E+00 -2.86616755312E+03 3.88413156324E+00 -2.30790447204E+03 3.11658280166E+00 -2.14904403850E+03 2.89983433889E+00 
2.50000000000E+00 3.00000000000E+00 3.50000000000E+00 1.23214686772E+03 1.64623876054E+00 1.32753814769E+03 1.74087899218E+00 1.67740872025E+03 2.27557888545E+00 1.80628541489E+03 2.38032142350E+00 1.14763921270E+03 1.55108799570E+00 9.32851082682E+02 1.24188512460E+00 8.68931561901E+02 1.16109897963E+00 
#nx: 3


==> anc/results/RRb.ptj1.dat <==
#labels: ptj1_lower[1] ptj1_center[2] ptj1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 13112792384
#overflow:lower center upper -1.55491879003E-02 1.70847925672E-03 -1.70333065286E-02 1.35728675125E-03 -1.99136985006E-02 2.18419312441E-03 -2.18120825377E-02 1.73497284636E-03 -1.26343923197E-02 1.23998172110E-03 -1.22234304000E-02 1.36516189964E-03 -1.00581041116E-02 9.89372210749E-04 
3.00000000000E+01 3.25000000000E+01 3.50000000000E+01 -6.26261584741E+01 9.51467618651E+00 -6.53819341484E+01 9.65078267581E+00 -9.01873546778E+01 1.36410644345E+01 -9.41200905950E+01 1.38368470323E+01 -6.09098685809E+01 1.03264829798E+01 -4.53331484800E+01 6.91094101592E+00 -4.39138926076E+01 7.47969008870E+00 
3.50000000000E+01 3.75000000000E+01 4.00000000000E+01 -4.96564938896E+01 8.51535919384E+00 -4.76738627768E+01 7.04124138120E+00 -6.50156732085E+01 1.44184039874E+01 -6.89949719257E+01 9.19291581432E+00 -5.09898253648E+01 8.89199601037E+00 -3.37501177592E+01 6.12174816821E+00 -3.72135890146E+01 6.36244314002E+00 
4.00000000000E+01 4.50000000000E+01 5.00000000000E+01 -3.17124251020E+01 3.39204590953E+00 -2.80758945136E+01 5.11980974194E+00 -4.39951006474E+01 5.96278288144E+00 -3.98074604159E+01 7.30290989590E+00 -2.72020639714E+01 4.74006480626E+00 -2.32289798833E+01 2.47816937814E+00 -2.01250916188E+01 2.98944249820E+00 
5.00000000000E+01 5.50000000000E+01 6.00000000000E+01 -2.37162498831E+01 2.36827357685E+00 -2.47007585344E+01 2.45295403725E+00 -3.33123869071E+01 3.34712168099E+00 -3.43804732964E+01 3.44226807319E+00 -2.30650711232E+01 2.30847058130E+00 -1.75044894659E+01 1.73965160942E+00 -1.70170316338E+01 1.69563396864E+00 
6.00000000000E+01 6.50000000000E+01 7.00000000000E+01 -1.68055706202E+01 1.62661905964E+00 -1.70433374164E+01 1.59492249047E+00 -2.34147903890E+01 2.29113190241E+00 -2.36015183644E+01 1.82710660124E+00 -1.60518108302E+01 1.60517030568E+00 -1.23728243417E+01 1.16365667772E+00 -1.17350236296E+01 1.13093081746E+00 
7.00000000000E+01 7.50000000000E+01 8.00000000000E+01 -1.04704831130E+01 8.85339530451E-01 -1.07444589506E+01 8.96707667302E-01 -1.45761422754E+01 1.23737342832E+00 -1.49654726030E+01 1.25356763224E+00 -9.99020386621E+00 8.34702101082E-01 -7.78280081590E+00 6.56123235902E-01 -7.42425024397E+00 6.18557617001E-01 
8.00000000000E+01 9.00000000000E+01 1.00000000000E+02 -8.39196931883E+00 4.06087858518E-01 -9.41115389206E+00 6.85068427078E-01 -1.16254380194E+01 5.62979928701E-01 -1.30520360227E+01 9.54266102196E-01 -7.90123944185E+00 3.92065783429E-01 -6.27097458859E+00 3.02562184520E-01 -5.89934022871E+00 2.92037336272E-01 
1.00000000000E+02 1.10000000000E+02 1.20000000000E+02 -4.69031037085E+00 2.06982442955E-01 -5.15357784297E+00 2.22525654779E-01 -6.47355000587E+00 2.86415272014E-01 -7.07959866572E+00 3.06161914111E-01 -4.75571346270E+00 2.65131842244E-01 -3.52384440218E+00 1.55324954249E-01 -3.56021011263E+00 1.98335319462E-01 
1.20000000000E+02 1.30000000000E+02 1.40000000000E+02 -2.69089724074E+00 1.27833762580E-01 -2.85677902765E+00 1.36338992243E-01 -3.67501117869E+00 1.74965930048E-01 -3.91187096289E+00 1.87071342172E-01 -2.62596156717E+00 1.25313593410E-01 -2.03186984079E+00 9.64938373928E-02 -1.98951398721E+00 9.70391946395E-02 
1.40000000000E+02 1.50000000000E+02 1.60000000000E+02 -1.39961028842E+00 9.71982255747E-02 -1.49766776041E+00 1.03973941015E-01 -1.92643933410E+00 1.12516338298E-01 -2.02764637886E+00 1.40521292551E-01 -1.34140237680E+00 7.83795190839E-02 -1.06120380386E+00 7.37406654282E-02 -1.00277706542E+00 6.99632525163E-02 
1.60000000000E+02 1.70000000000E+02 1.80000000000E+02 -9.82653577532E-01 3.88960450271E-02 -1.07530270514E+00 4.38846103459E-02 -1.32794544364E+00 5.24995270046E-02 -1.45316382412E+00 5.92299598781E-02 -8.98666047397E-01 3.73832540718E-02 -7.51890899215E-01 3.09208015901E-02 -6.84209026327E-01 2.84938469850E-02 
1.80000000000E+02 1.90000000000E+02 2.00000000000E+02 -6.15215858198E-01 3.50767548232E-02 -6.77235985798E-01 3.58491223694E-02 -8.26649150472E-01 4.53118737397E-02 -9.11568183896E-01 4.81571623261E-02 -5.52307040767E-01 2.78586983027E-02 -4.69894425457E-01 2.68405209602E-02 -4.22786150434E-01 2.23622066865E-02 
2.00000000000E+02 2.10000000000E+02 2.20000000000E+02 -3.83892150795E-01 1.86780605219E-02 -4.08036205495E-01 2.72847275937E-02 -5.14739656659E-01 2.49848157603E-02 -5.51476625864E-01 3.63796188269E-02 -3.45256817816E-01 1.69342147117E-02 -2.94155069221E-01 1.43418522025E-02 -2.64547739557E-01 1.30025754406E-02 
2.20000000000E+02 2.35000000000E+02 2.50000000000E+02 -2.08753015860E-01 1.02647220996E-02 -2.30046813473E-01 1.13125362685E-02 -2.78784247307E-01 1.36725856078E-02 -3.04682596576E-01 1.51396573507E-02 -1.82827323283E-01 9.10669496402E-03 -1.59918095198E-01 8.19198162760E-03 -1.44771595771E-01 8.10997428180E-03 
2.50000000000E+02 2.65000000000E+02 2.80000000000E+02 -1.22047513223E-01 5.35289339409E-03 -1.35441642477E-01 5.68236780458E-03 -1.63260622502E-01 7.01488738232E-03 -1.80398633655E-01 7.63742485677E-03 -1.07953813214E-01 5.27445735183E-03 -9.41642200899E-02 4.14139777798E-03 -8.32884583651E-02 4.08003929292E-03 
2.80000000000E+02 2.95000000000E+02 3.10000000000E+02 -7.31126075408E-02 4.00436735156E-03 -8.00308252339E-02 4.59659664702E-03 -9.64715921141E-02 5.27821466747E-03 -1.05966338528E-01 6.06664620333E-03 -6.60647478648E-02 3.58986886421E-03 -5.66047434871E-02 3.10877965603E-03 -5.11507808998E-02 2.78697232224E-03 
3.10000000000E+02 3.25000000000E+02 3.40000000000E+02 -3.74864741203E-02 2.72568906378E-03 -4.23385650463E-02 3.12345264528E-03 -4.94762905765E-02 3.58515867642E-03 -5.58802390325E-02 4.10828639405E-03 -3.23794134417E-02 2.30904207715E-03 -2.81205121804E-02 2.03987993883E-03 -2.50824309618E-02 1.79683098827E-03 
3.40000000000E+02 3.55000000000E+02 3.70000000000E+02 -2.26032288086E-02 1.40945421772E-03 -2.55484298637E-02 1.59548866559E-03 -2.96664680465E-02 1.84692230441E-03 -3.33791926971E-02 2.12915193086E-03 -2.01346975397E-02 1.26073491056E-03 -1.76008006745E-02 1.10075299239E-03 -1.56738087692E-02 9.84583900411E-04 
3.70000000000E+02 3.85000000000E+02 4.00000000000E+02 -1.54308557343E-02 1.09514887356E-03 -1.66919283184E-02 1.12037477236E-03 -1.95455394970E-02 1.30322064501E-03 -2.18872777071E-02 1.46365642768E-03 -1.36238118853E-02 9.76859006404E-04 -1.20443571606E-02 8.57465116675E-04 -1.06342052658E-02 7.64831386003E-04 
4.00000000000E+02 4.25000000000E+02 4.50000000000E+02 -7.16511287112E-03 4.85038116548E-04 -7.90802138696E-03 5.07299744009E-04 -9.36812672312E-03 6.31677756684E-04 -1.03680079214E-02 6.60299051253E-04 -6.35035998538E-03 4.41899514070E-04 -5.60634222342E-03 3.80792121903E-04 -4.95962179899E-03 3.47718244677E-04 
4.50000000000E+02 4.75000000000E+02 5.00000000000E+02 -3.47981848985E-03 2.68737310712E-04 -4.05792607657E-03 3.26259864791E-04 -4.61867474295E-03 3.73702126897E-04 -5.28274820050E-03 4.23264181041E-04 -3.05272255460E-03 2.48792621211E-04 -2.72211808298E-03 2.22139780781E-04 -2.35336201979E-03 1.82721987903E-04 
5.00000000000E+02 5.25000000000E+02 5.50000000000E+02 -1.71661077000E-03 1.52293710374E-04 -1.97640650638E-03 1.74957652500E-04 -2.22766711678E-03 1.96955821192E-04 -2.56489477529E-03 2.26263489026E-04 -1.52041395519E-03 1.34092441401E-04 -1.35156512889E-03 1.20262572596E-04 -1.19713847786E-03 1.05890534285E-04 
5.50000000000E+02 6.25000000000E+02 7.00000000000E+02 -4.51448174404E-04 3.07300579826E-05 -4.98868762911E-04 3.59615183183E-05 -5.83386762144E-04 3.95818636339E-05 -6.46910018375E-04 4.63304444428E-05 -3.94204905350E-04 2.67629254909E-05 -3.55953181650E-04 2.42298982495E-05 -3.11492059459E-04 2.12064486248E-05 
#nx: 3


==> anc/results/RRb.ptj1_exc.dat <==
#labels: ptj1_exc_lower[1] ptj1_exc_center[2] ptj1_exc_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 13112792384
#overflow:lower center upper 6.49268502685E-01 2.09915938105E-02 7.48822224682E-01 2.42673841899E-02 8.45865451457E-01 2.75167866565E-02 9.68512871094E-01 3.14841498487E-02 5.70494713459E-01 1.83716337150E-02 5.12674194651E-01 1.65324078643E-02 4.39204239973E-01 1.69120785630E-02 
3.00000000000E+01 3.25000000000E+01 3.50000000000E+01 -5.17764960285E+01 9.50646288505E+00 -5.54304551509E+01 8.96654182989E+00 -7.86588338439E+01 1.34129728199E+01 -8.02143882037E+01 1.28504341147E+01 -5.40381639132E+01 1.02762229982E+01 -3.73252866951E+01 6.90817156522E+00 -3.90485153570E+01 7.46300964308E+00 
3.50000000000E+01 3.75000000000E+01 4.00000000000E+01 -2.86070133658E+01 8.07520481742E+00 -2.74972326313E+01 6.53042465283E+00 -3.59860327470E+01 1.40784728174E+01 -3.96102467833E+01 9.33345287110E+00 -3.03169245750E+01 8.75446958062E+00 -2.06417486435E+01 5.87323957066E+00 -2.09680912774E+01 5.51814758647E+00 
4.00000000000E+01 4.50000000000E+01 5.00000000000E+01 -4.10673976309E+00 4.06028412617E+00 -2.15936276683E+00 4.32152981067E+00 -6.54940744906E+00 6.25464546974E+00 -3.29167935773E+00 6.14967456317E+00 -3.46958973460E+00 4.57617397921E+00 -2.91639665615E+00 2.96550057436E+00 -2.44170456717E+00 2.98173194839E+00 
5.00000000000E+01 5.50000000000E+01 6.00000000000E+01 3.33876923881E+00 2.49222062611E+00 3.56907311860E+00 2.51701805170E+00 4.63421544019E+00 3.52234600861E+00 6.27820369201E+00 3.63842960569E+00 3.41410033116E+00 2.38813850111E+00 2.16027832993E+00 1.80084852374E+00 2.21317542262E+00 1.72236031398E+00 
6.00000000000E+01 6.50000000000E+01 7.00000000000E+01 8.66195809250E+00 1.43535229070E+00 8.61131190444E+00 1.27939209623E+00 1.20224814507E+01 2.01834979576E+00 1.19928731557E+01 1.79850395085E+00 7.32382400102E+00 1.25700653497E+00 6.42713086800E+00 1.05872352053E+00 5.14672454391E+00 9.04790481312E-01 
7.00000000000E+01 7.50000000000E+01 8.00000000000E+01 8.99131214075E+00 9.26135530986E-01 9.80113141791E+00 9.48727316953E-01 1.24853012086E+01 1.29453515615E+00 1.41205997026E+01 1.27291128625E+00 8.85522321059E+00 9.47361343670E-01 6.69729988276E+00 6.86291294575E-01 6.59546475428E+00 7.02166927426E-01 
8.00000000000E+01 9.00000000000E+01 1.00000000000E+02 5.99201006820E+00 4.79548081171E-01 6.21927517541E+00 7.11312888950E-01 8.27514117920E+00 6.66075614900E-01 8.58577615812E+00 9.88636482693E-01 5.54419515044E+00 4.10311544904E-01 4.48301366527E+00 3.57153253194E-01 4.14764943447E+00 3.05701535827E-01 
1.00000000000E+02 1.10000000000E+02 1.20000000000E+02 3.96681838627E+00 2.11511093693E-01 4.37477738478E+00 2.07489329936E-01 5.43812002626E+00 2.91129352859E-01 5.99798833304E+00 2.85575262927E-01 3.54246949264E+00 2.06216064442E-01 2.96658311301E+00 1.62205754666E-01 2.66396846697E+00 1.54713804056E-01 
1.20000000000E+02 1.30000000000E+02 1.40000000000E+02 2.49441539043E+00 1.57929723946E-01 2.92686000203E+00 1.33926491947E-01 3.39876778513E+00 2.15784702446E-01 3.98880600682E+00 1.82979746119E-01 2.30044903574E+00 1.11929228740E-01 1.88668212124E+00 1.19186631332E-01 1.74032838657E+00 8.44722606899E-02 
1.40000000000E+02 1.50000000000E+02 1.60000000000E+02 1.72743599674E+00 8.93912588196E-02 1.98339604448E+00 1.01633369687E-01 2.34049146530E+00 1.21363028625E-01 2.68749829784E+00 1.37964777227E-01 1.59148633271E+00 8.89689716129E-02 1.32153569529E+00 6.80207987390E-02 1.20023962340E+00 7.05276932606E-02 
1.60000000000E+02 1.70000000000E+02 1.80000000000E+02 1.03046208700E+00 4.87163983855E-02 1.18280887591E+00 4.62202675506E-02 1.38915189416E+00 6.57745163180E-02 1.59450544726E+00 6.24088199692E-02 9.30083157669E-01 4.45435000377E-02 7.86197053247E-01 3.71227675083E-02 7.18549291572E-01 3.22153433751E-02 
1.80000000000E+02 1.90000000000E+02 2.00000000000E+02 6.50604188844E-01 3.13614737224E-02 7.36186043372E-01 3.28604031902E-02 8.72087384226E-01 4.21700733284E-02 9.86740282819E-01 4.33553944246E-02 5.86884967907E-01 2.84645169797E-02 4.98159432994E-01 2.39852816035E-02 4.49391292323E-01 2.17690336699E-02 
2.00000000000E+02 2.10000000000E+02 2.20000000000E+02 4.67227105007E-01 1.94705530645E-02 5.24520643271E-01 2.20431121776E-02 6.24755175263E-01 2.60567262693E-02 7.01383761662E-01 2.94960011028E-02 4.41112956737E-01 2.22471403588E-02 3.58860131895E-01 1.49446918009E-02 3.38820745279E-01 1.70769683306E-02 
2.20000000000E+02 2.35000000000E+02 2.50000000000E+02 3.11607300002E-01 1.11773403031E-02 3.48053776219E-01 1.22793554376E-02 4.14581168844E-01 1.48733572622E-02 4.63426345503E-01 1.63618433777E-02 2.77949475417E-01 9.95081865213E-03 2.40177949132E-01 8.60985401126E-03 2.14238841336E-01 7.66462855236E-03 
2.50000000000E+02 2.65000000000E+02 2.80000000000E+02 1.65142962633E-01 5.75076391592E-03 1.91684157385E-01 9.41542607954E-03 2.18840293645E-01 7.62644114017E-03 2.54024597621E-01 1.24903166303E-02 1.48710677716E-01 5.17598673311E-03 1.27789595675E-01 4.44723497018E-03 1.15108884640E-01 4.00263511068E-03 
2.80000000000E+02 2.95000000000E+02 3.10000000000E+02 9.05195605339E-02 3.20563257875E-03 1.03339189547E-01 3.65716118822E-03 1.19463342388E-01 4.23293133413E-03 1.36381771068E-01 4.82907037285E-03 8.19802284880E-02 3.02409652853E-03 7.02801073502E-02 2.48779009394E-03 6.38775573176E-02 2.34423025029E-03 
3.10000000000E+02 3.25000000000E+02 3.40000000000E+02 6.16762617912E-02 2.95649225339E-03 6.69834496413E-02 2.90950048529E-03 8.11087214681E-02 3.88925165857E-03 8.80866455347E-02 3.82794457855E-03 5.45863295353E-02 2.70328826674E-03 4.81931915963E-02 2.28294407601E-03 4.25089132385E-02 2.10438879644E-03 
3.40000000000E+02 3.55000000000E+02 3.70000000000E+02 3.62094378145E-02 1.27502235957E-03 4.12334526156E-02 1.46395872126E-03 4.74607898552E-02 1.67230470497E-03 5.40424495987E-02 1.91978942832E-03 3.17175838221E-02 1.13143627641E-03 2.82701031396E-02 9.95166320032E-04 2.47637504445E-02 8.83098783893E-04 
3.70000000000E+02 3.85000000000E+02 4.00000000000E+02 2.05243302041E-02 9.34073014567E-04 2.36611089068E-02 1.05657360567E-03 2.68267547746E-02 1.22115435753E-03 3.09274952247E-02 1.38130382077E-03 1.81774084857E-02 8.24422326368E-04 1.60637670662E-02 7.30948103885E-04 1.42267020050E-02 6.45143842605E-04 
4.00000000000E+02 4.25000000000E+02 4.50000000000E+02 1.26130700835E-02 4.99572789464E-04 1.45085175277E-02 5.65841240927E-04 1.64338203496E-02 6.51085269113E-04 1.89206041667E-02 7.37843534322E-04 1.12571272693E-02 4.62960948204E-04 9.89837243632E-03 3.91958082072E-04 8.83388849668E-03 3.63221002765E-04 
#nx: 3


==> anc/results/RRb.ptz.dat <==
#labels: ptz_lower[1] ptz_center[2] ptz_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 13112792384
#overflow:lower center upper -8.83284606212E+03 2.64846438488E+01 -8.93534321308E+03 2.72326891307E+01 -1.26557671682E+04 3.80502510619E+01 -1.27961104136E+04 3.91681506600E+01 -8.65113480784E+03 2.42637112641E+01 -6.41860224243E+03 1.92042470534E+01 -6.30856369322E+03 1.92670207098E+01 
3.00000000000E+01 4.50000000000E+01 6.00000000000E+01 2.43550755761E+02 4.18385943096E+00 2.44446313457E+02 3.94161958559E+00 3.50065647051E+02 5.97025513740E+00 3.55414008050E+02 6.06069245244E+00 2.39173190483E+02 3.69533609105E+00 1.76169278628E+02 3.05163835286E+00 1.73541330388E+02 2.62940823560E+00 
6.00000000000E+01 7.50000000000E+01 9.00000000000E+01 -4.33364937540E+00 8.34138942948E-01 -4.60020503376E+00 8.88116669280E-01 -5.63132805585E+00 1.18718308238E+00 -5.71729954966E+00 1.29930484534E+00 -3.95566051102E+00 8.01596384904E-01 -3.24009941479E+00 6.17653340235E-01 -2.94028311132E+00 5.79716114789E-01 
9.00000000000E+01 1.05000000000E+02 1.20000000000E+02 -8.80448944710E-01 2.31843126464E-01 -7.98463740932E-01 2.39672168705E-01 -1.21545549897E+00 3.17794936354E-01 -1.06683149924E+00 3.30824891551E-01 -1.09374148490E+00 2.78695336294E-01 -6.73240955854E-01 1.73516161741E-01 -8.09726013441E-01 2.08925307747E-01 
1.20000000000E+02 1.35000000000E+02 1.50000000000E+02 -1.89019474167E-01 8.86210929223E-02 -1.93882311136E-01 1.19925789603E-01 -2.52369797429E-01 1.20947806274E-01 -2.56448103902E-01 1.63637151245E-01 -1.93863255198E-01 8.90164087005E-02 -1.45900068155E-01 6.69453599881E-02 -1.51878403105E-01 6.68730178213E-02 
1.50000000000E+02 1.65000000000E+02 1.80000000000E+02 -1.18423121238E-01 6.18013813219E-02 -1.26868273248E-01 6.65101208289E-02 -1.73616907589E-01 8.53162024554E-02 -1.86157432162E-01 9.17901835609E-02 -1.04555855694E-01 5.54914120421E-02 -9.07629013114E-02 4.70644059196E-02 -8.01600192200E-02 4.22580572878E-02 
1.80000000000E+02 1.95000000000E+02 2.10000000000E+02 -1.12054517929E-01 2.53280194540E-02 -1.26778026511E-01 2.80787540529E-02 -1.50142612411E-01 3.40067599623E-02 -1.69918805358E-01 3.77018947714E-02 -1.10419539797E-01 2.57504636319E-02 -8.65088848970E-02 1.93837096695E-02 -8.45651012470E-02 1.97133167645E-02 
2.10000000000E+02 2.25000000000E+02 2.40000000000E+02 -2.27699926167E-02 1.04541068971E-02 -2.92505653433E-02 1.18586642357E-02 -3.03696507037E-02 1.39530119804E-02 -3.89882927305E-02 1.58285332521E-02 -2.15602455427E-02 1.00588790977E-02 -1.76704150654E-02 8.08717888935E-03 -1.65810371534E-02 7.73741329326E-03 
2.40000000000E+02 2.55000000000E+02 2.70000000000E+02 -1.86952466844E-02 5.83983320197E-03 -2.06130021860E-02 6.58110781652E-03 -2.48792783688E-02 7.75734131156E-03 -2.75148657026E-02 8.74181811529E-03 -1.76730233466E-02 5.85057639754E-03 -1.44113425432E-02 4.50999598568E-03 -1.36237476466E-02 4.51900691587E-03 
2.70000000000E+02 2.85000000000E+02 3.00000000000E+02 -6.00568429551E-03 2.96569311814E-03 -6.27156486670E-03 2.83482237041E-03 -7.96737944237E-03 3.91944932462E-03 -8.32464831808E-03 3.74755158821E-03 -4.66406519708E-03 2.47593442706E-03 -4.64125099914E-03 2.29996046637E-03 -3.60148073597E-03 1.92007226620E-03 
3.00000000000E+02 3.15000000000E+02 3.30000000000E+02 -1.24935526114E-03 2.01335701116E-03 5.62326485015E-04 1.94867084779E-03 -1.67461265366E-03 2.65255605765E-03 7.08016598996E-04 2.56723916319E-03 7.29406561069E-04 1.74673800921E-03 -9.56776432350E-04 1.56546050238E-03 5.79678313341E-04 1.35834367273E-03 
#nx: 3


==> anc/results/RRb.ptz_y1.dat <==
#labels: ptz_y1_lower[1] ptz_y1_center[2] ptz_y1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 13112792384
#overflow:lower center upper -2.28309800337E+03 8.22061529110E+00 -2.29132337527E+03 7.84633329608E+00 -3.27596296797E+03 1.18251510964E+01 -3.28702893194E+03 1.12863107013E+01 -2.24760775870E+03 8.03512362208E+00 -1.65741112562E+03 5.94858417883E+00 -1.62788030147E+03 5.67235196545E+00 
3.00000000000E+01 4.50000000000E+01 6.00000000000E+01 6.36205705010E+01 1.19596168598E+00 6.37370269543E+01 1.17399255465E+00 9.15228487406E+01 1.71017109445E+00 9.17284025969E+01 1.67860954708E+00 6.28658426630E+01 1.19893109550E+00 4.60846661821E+01 8.70505256450E-01 4.55384700350E+01 8.72600530350E-01 
6.00000000000E+01 7.50000000000E+01 9.00000000000E+01 -1.60703011341E+00 2.32927666109E-01 -1.68634606143E+00 2.30821208135E-01 -2.31041327165E+00 3.49063160948E-01 -2.30884940262E+00 3.38317287675E-01 -1.67564542784E+00 2.92264770946E-01 -1.19511245926E+00 1.72250510944E-01 -1.25629754294E+00 2.11330459929E-01 
9.00000000000E+01 1.05000000000E+02 1.20000000000E+02 -3.13699030432E-01 1.53313896485E-01 -4.08711276704E-01 1.67060954421E-01 -4.39612458038E-01 2.11964373454E-01 -5.44201460898E-01 2.30234483862E-01 -2.91231836383E-01 1.43208538625E-01 -2.32220550819E-01 1.14679506508E-01 -2.18862904317E-01 1.06939696722E-01 
1.20000000000E+02 1.35000000000E+02 1.50000000000E+02 -8.46664213426E-02 3.36196276390E-02 -6.77198709916E-02 3.17904640300E-02 -1.13593464458E-01 4.58738881294E-02 -1.12085661455E-01 4.76736905654E-02 -6.31679807462E-02 3.55071522729E-02 -5.55023778310E-02 2.31863346328E-02 -4.84959332474E-02 2.68212798329E-02 
1.50000000000E+02 1.65000000000E+02 1.80000000000E+02 -2.23415031717E-02 1.48445504216E-02 -2.47688501424E-02 1.55956583668E-02 -3.07961130308E-02 2.00713651564E-02 -3.19193094426E-02 2.13631959565E-02 -1.96638041238E-02 1.44936126425E-02 -1.97000219239E-02 1.14576620703E-02 -1.51271292173E-02 1.10325284351E-02 
1.80000000000E+02 1.95000000000E+02 2.10000000000E+02 -2.50731767768E-02 8.83073596704E-03 -2.07222228503E-02 8.49400422012E-03 -3.35877303952E-02 1.18621835784E-02 -2.75356007045E-02 1.14106370089E-02 -2.24864620202E-02 8.02945468350E-03 -1.92363849796E-02 6.75740231418E-03 -1.72519639569E-02 6.14419896256E-03 
2.10000000000E+02 2.25000000000E+02 2.40000000000E+02 -5.44181426866E-03 2.93873754918E-03 -5.52845656147E-03 3.15688733187E-03 -7.26171095773E-03 3.92226011510E-03 -8.18679479407E-03 4.22793654112E-03 -4.83573390158E-03 2.83295226873E-03 -4.18552241912E-03 2.26062058036E-03 -3.09156849137E-03 2.20625386907E-03 
2.40000000000E+02 2.55000000000E+02 2.70000000000E+02 -3.20138055939E-03 2.41506945382E-03 -3.54962245099E-03 2.55079010847E-03 -4.25405016945E-03 3.20643686383E-03 -4.71603415263E-03 3.38711498240E-03 -2.93129001968E-03 2.19114285341E-03 -2.47025180302E-03 1.86589187363E-03 -2.26110888937E-03 1.69287894342E-03 
2.70000000000E+02 2.85000000000E+02 3.00000000000E+02 -5.55362790897E-03 2.29036583785E-03 -5.44193542109E-03 2.56543506663E-03 -7.35904109979E-03 3.02829287615E-03 -6.56615542855E-03 2.14304444544E-03 -4.87986746041E-03 2.11918154132E-03 -4.29697586122E-03 1.77556321052E-03 -3.77516326936E-03 1.64288376713E-03 
3.00000000000E+02 3.15000000000E+02 3.30000000000E+02 5.26918295587E-04 7.98171965586E-04 2.56240005329E-04 9.36945799227E-04 6.89534026557E-04 1.05141288183E-03 3.32977620997E-04 1.23426879595E-03 -6.07997461032E-04 6.84056473473E-04 4.12133115562E-04 6.20688880472E-04 -4.70787085907E-04 5.32069625653E-04 
#nx: 3


==> anc/results/RV.abs_yj1.dat <==
#labels: abs_yj1_lower[1] abs_yj1_center[2] abs_yj1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 1569013094
#overflow:lower center upper 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
0.00000000000E+00 1.00000000000E-01 2.00000000000E-01 4.72890713241E+02 2.91542219711E+01 4.39342795568E+02 3.29203929427E+01 1.68015215915E+03 4.03693816456E+01 1.63415148566E+03 4.29728713975E+01 4.66110996090E+02 3.06185262586E+01 -1.52553068778E+02 2.32935640918E+01 -1.65043284207E+02 2.43927311630E+01 
2.00000000000E-01 3.00000000000E-01 4.00000000000E-01 4.44717481218E+02 3.62256185388E+01 4.46353204567E+02 3.75603737838E+01 1.66487269848E+03 5.00114135590E+01 1.64899325588E+03 5.19733814005E+01 4.43179016193E+02 4.22502663388E+01 -1.75430329275E+02 2.85815745517E+01 -1.81056559729E+02 3.29941735974E+01 
4.00000000000E-01 5.00000000000E-01 6.00000000000E-01 4.84819326568E+02 3.61511013089E+01 4.84350664015E+02 3.60237712481E+01 1.65017643739E+03 4.78206597523E+01 1.64493387490E+03 4.76224834906E+01 4.63345194387E+02 3.76615173135E+01 -1.29097199163E+02 2.77569469245E+01 -1.49333708127E+02 2.87910586957E+01 
6.00000000000E-01 7.00000000000E-01 8.00000000000E-01 5.09614406256E+02 3.54991924317E+01 4.87952233806E+02 3.54052299007E+01 1.65267594961E+03 4.88358928104E+01 1.60332066035E+03 4.86854450197E+01 4.93069967375E+02 3.70509396792E+01 -9.51842280821E+01 2.79799163210E+01 -1.06782606054E+02 2.93461730164E+01 
8.00000000000E-01 9.00000000000E-01 1.00000000000E+00 4.86515736458E+02 3.33376028182E+01 4.75211412820E+02 3.34505741866E+01 1.56786779506E+03 4.68377612899E+01 1.53891813941E+03 4.66101236099E+01 4.74600450340E+02 3.49892403695E+01 -7.19067075405E+01 2.67757319823E+01 -7.71871802744E+01 2.78822454340E+01 
1.00000000000E+00 1.10000000000E+00 1.20000000000E+00 5.76039290762E+02 3.32618865706E+01 5.61513356257E+02 3.36335100118E+01 1.58081744839E+03 4.49697326698E+01 1.54074880501E+03 4.52165956972E+01 5.67565669200E+02 3.43378139086E+01 3.17360530808E+01 2.85446063785E+01 2.15427206724E+01 2.86863475596E+01 
1.20000000000E+00 1.30000000000E+00 1.40000000000E+00 4.76436253416E+02 3.37150023216E+01 4.60959570090E+02 3.47941322129E+01 1.37504372002E+03 4.70297027462E+01 1.32371988522E+03 4.90569854538E+01 4.91174872341E+02 3.42562127563E+01 6.73823335960E+00 2.68965117408E+01 1.50405970489E+01 2.74657824826E+01 
1.40000000000E+00 1.50000000000E+00 1.60000000000E+00 5.75023380591E+02 3.42001726613E+01 5.69248625933E+02 3.12090967205E+01 1.43111026392E+03 4.26162610006E+01 1.40057695072E+03 4.28761475909E+01 5.30701745286E+02 4.44261394592E+01 1.13550529571E+02 2.72598320860E+01 7.01050050715E+01 3.43087496539E+01 
1.60000000000E+00 1.70000000000E+00 1.80000000000E+00 5.79253735047E+02 3.10175448292E+01 5.63871688207E+02 3.11684459892E+01 1.35762784686E+03 4.23370290338E+01 1.29845145716E+03 4.04427852501E+01 5.76613618210E+02 3.71149596871E+01 1.61113157361E+02 2.37804449579E+01 1.45497584638E+02 2.82426138179E+01 
1.80000000000E+00 1.90000000000E+00 2.00000000000E+00 6.90354884357E+02 2.73549719800E+01 6.53388819002E+02 2.71586243480E+01 1.36296445798E+03 3.61054379108E+01 1.30504859726E+03 3.62223129443E+01 6.85018829614E+02 2.75210740095E+01 2.98569240991E+02 2.14416476067E+01 3.06192195780E+02 2.22105270935E+01 
2.00000000000E+00 2.10000000000E+00 2.20000000000E+00 6.47660655603E+02 2.67843261805E+01 5.68394915269E+02 6.62376904696E+01 1.15170710107E+03 1.05703425722E+02 1.12325522033E+03 9.85536816115E+01 6.53621937446E+02 2.75132711169E+01 3.10071530608E+02 2.13573628724E+01 3.09923689554E+02 2.20165238020E+01 
2.20000000000E+00 2.30000000000E+00 2.40000000000E+00 7.21876398388E+02 2.32657744032E+01 7.07526363093E+02 2.34676799955E+01 1.28392939680E+03 3.29063158619E+01 1.25600849495E+03 3.41330148309E+01 7.24110719473E+02 2.42077565679E+01 4.08510042833E+02 1.89781710736E+01 4.03524047743E+02 1.97536736948E+01 
2.40000000000E+00 2.50000000000E+00 2.60000000000E+00 7.74609235470E+02 2.22013224680E+01 7.66231814694E+02 2.25956515005E+01 1.28421237319E+03 3.03015223962E+01 1.24185870686E+03 3.09206099836E+01 7.76154834444E+02 2.30201289687E+01 4.80305352383E+02 1.77730865818E+01 4.74477387075E+02 1.84070302817E+01 
2.60000000000E+00 2.70000000000E+00 2.80000000000E+00 7.44979640203E+02 2.10939355376E+01 7.41854492864E+02 2.15182268824E+01 1.18316761757E+03 2.89719999571E+01 1.15685990080E+03 2.93509704107E+01 7.50729731198E+02 2.17431714811E+01 4.95949579049E+02 1.68595491987E+01 4.90252629106E+02 1.79688357311E+01 
2.80000000000E+00 2.90000000000E+00 3.00000000000E+00 7.68627218668E+02 1.80305985412E+01 7.72507609728E+02 1.83857838085E+01 1.13440203375E+03 2.37038779442E+01 1.12558785771E+03 2.50692960514E+01 7.65263226383E+02 1.85837773375E+01 5.46457341019E+02 1.50871160999E+01 5.35128717290E+02 1.51678403681E+01 
3.00000000000E+00 3.20000000000E+00 3.40000000000E+00 7.06773486010E+02 1.01549633908E+01 7.12223614382E+02 1.07754038012E+01 9.87954015882E+02 1.37615314660E+01 9.89267205895E+02 1.42083343439E+01 6.99559784494E+02 1.03955366615E+01 5.26371254781E+02 8.22735431978E+00 5.18711789206E+02 8.17955188725E+00 
3.40000000000E+00 3.60000000000E+00 3.80000000000E+00 5.44455069024E+02 7.60831082004E+00 5.57124318604E+02 8.20418397556E+00 7.33783254136E+02 1.05401889265E+01 7.39300096674E+02 1.00419293736E+01 5.35524708631E+02 8.03646577687E+00 4.22036052100E+02 6.25894781170E+00 4.12286045907E+02 6.52092410331E+00 
3.80000000000E+00 4.10000000000E+00 4.40000000000E+00 2.90563069795E+02 4.29708396540E+00 3.03026681516E+02 4.57654930633E+00 3.80969415453E+02 5.79057495450E+00 3.88163123161E+02 5.39508905213E+00 2.82847134146E+02 4.70483079560E+00 2.30628154792E+02 3.57557212836E+00 2.24158954706E+02 3.87228484999E+00 
#nx: 3


==> anc/results/RV.cross.dat <==
#labels: tot_scale01[1] tot_scale01_Err[2] tot_scale02[3] tot_scale02_Err[4] tot_scale03[5] tot_scale03_Err[6] tot_scale04[7] tot_scale04_Err[8] tot_scale05[9] tot_scale05_Err[10] tot_scale06[11] tot_scale06_Err[12] tot_scale07[13] tot_scale07_Err[14] qbqb_scale01[15] qbqb_scale01_Err[16] qbqb_scale02[17] qbqb_scale02_Err[18] qbqb_scale03[19] qbqb_scale03_Err[20] qbqb_scale04[21] qbqb_scale04_Err[22] qbqb_scale05[23] qbqb_scale05_Err[24] qbqb_scale06[25] qbqb_scale06_Err[26] qbqb_scale07[27] qbqb_scale07_Err[28] gqb_scale01[29] gqb_scale01_Err[30] gqb_scale02[31] gqb_scale02_Err[32] gqb_scale03[33] gqb_scale03_Err[34] gqb_scale04[35] gqb_scale04_Err[36] gqb_scale05[37] gqb_scale05_Err[38] gqb_scale06[39] gqb_scale06_Err[40] gqb_scale07[41] gqb_scale07_Err[42] qqb_scale01[43] qqb_scale01_Err[44] qqb_scale02[45] qqb_scale02_Err[46] qqb_scale03[47] qqb_scale03_Err[48] qqb_scale04[49] qqb_scale04_Err[50] qqb_scale05[51] qqb_scale05_Err[52] qqb_scale06[53] qqb_scale06_Err[54] qqb_scale07[55] qqb_scale07_Err[56] qbg_scale01[57] qbg_scale01_Err[58] qbg_scale02[59] qbg_scale02_Err[60] qbg_scale03[61] qbg_scale03_Err[62] qbg_scale04[63] qbg_scale04_Err[64] qbg_scale05[65] qbg_scale05_Err[66] qbg_scale06[67] qbg_scale06_Err[68] qbg_scale07[69] qbg_scale07_Err[70] gg_scale01[71] gg_scale01_Err[72] gg_scale02[73] gg_scale02_Err[74] gg_scale03[75] gg_scale03_Err[76] gg_scale04[77] gg_scale04_Err[78] gg_scale05[79] gg_scale05_Err[80] gg_scale06[81] gg_scale06_Err[82] gg_scale07[83] gg_scale07_Err[84] qg_scale01[85] qg_scale01_Err[86] qg_scale02[87] qg_scale02_Err[88] qg_scale03[89] qg_scale03_Err[90] qg_scale04[91] qg_scale04_Err[92] qg_scale05[93] qg_scale05_Err[94] qg_scale06[95] qg_scale06_Err[96] qg_scale07[97] qg_scale07_Err[98] qbq_scale01[99] qbq_scale01_Err[100] qbq_scale02[101] qbq_scale02_Err[102] qbq_scale03[103] qbq_scale03_Err[104] qbq_scale04[105] qbq_scale04_Err[106] qbq_scale05[107] qbq_scale05_Err[108] qbq_scale06[109] qbq_scale06_Err[110] qbq_scale07[111] qbq_scale07_Err[112] gq_scale01[113] gq_scale01_Err[114] gq_scale02[115] gq_scale02_Err[116] gq_scale03[117] gq_scale03_Err[118] gq_scale04[119] gq_scale04_Err[120] gq_scale05[121] gq_scale05_Err[122] gq_scale06[123] gq_scale06_Err[124] gq_scale07[125] gq_scale07_Err[126] qq_scale01[127] qq_scale01_Err[128] qq_scale02[129] qq_scale02_Err[130] qq_scale03[131] qq_scale03_Err[132] qq_scale04[133] qq_scale04_Err[134] qq_scale05[135] qq_scale05_Err[136] qq_scale06[137] qq_scale06_Err[138] qq_scale07[139] qq_scale07_Err[140]
#neval: 1569013094
2.49324771164E+03 2.04399924113E+01 2.45933682295E+03 1.94816629750E+01 5.28238742034E+03 9.20307419383E+01 5.27994616663E+03 1.24975714023E+02 2.46154793960E+03 1.99945255215E+01 9.82993142648E+02 1.53599829611E+01 9.43406334624E+02 1.60072555437E+01 1.19247714783E+02 1.25849974794E+00 1.11043113891E+02 2.06386468426E+00 1.77633803532E+02 1.72633723314E+00 1.66596269472E+02 2.89467973257E+00 1.29633705420E+02 1.31565502714E+00 8.35236151242E+01 9.59604702018E-01 9.14498222145E+01 1.00705030883E+00 3.18822021371E+02 4.60424533191E+00 2.96585684078E+02 4.58459876831E+00 5.33839153242E+02 6.64400420693E+00 5.03541672670E+02 6.28625580331E+00 3.39911975680E+02 4.72200561419E+00 1.96248433274E+02 4.01946162889E+00 2.12158691337E+02 4.15031771084E+00 -4.02655150326E+02 9.15503901939E+00 -2.91740463957E+02 8.85548924400E+00 -1.26299144827E+02 1.36048298133E+01 6.61076217600E-01 1.47912693904E+01 -5.32587792091E+02 9.62954572919E+00 -5.18840463721E+02 6.91262019930E+00 -6.29663495472E+02 7.36496262480E+00 3.35314844977E+02 9.15520825091E+00 3.09612348109E+02 5.34874374526E+00 5.45090468567E+02 7.42008899946E+00 5.95112102088E+02 8.99618192624E+01 3.52076894322E+02 5.91213485529E+00 2.06647222697E+02 4.51943863062E+00 2.22094794606E+02 4.79799649086E+00 1.73646529345E+02 5.80485608060E+00 5.64704699863E+01 6.37153978757E+00 1.84104818982E+02 7.69134498536E+00 1.60856560983E+01 7.58570823087E+00 2.86539532358E+02 6.98177130706E+00 1.61600477012E+02 4.85864869376E+00 2.43684290216E+02 5.33099215541E+00 7.55053495425E+02 8.90889011885E+00 7.31395301269E+02 9.03847069015E+00 1.33744646387E+03 1.24812618003E+01 1.31110471085E+03 1.24545553298E+01 7.74189556955E+02 8.97757080284E+00 4.26957966227E+02 7.10398708626E+00 4.43656250991E+02 7.03085496450E+00 -4.08807107866E+02 6.83239773999E+00 -3.04628231465E+02 7.14886555893E+00 -1.08109427712E+02 8.85866372462E+01 3.06069446390E+00 8.31429830641E+01 -5.32739430259E+02 7.15668347789E+00 -5.20105099727E+02 5.72048038825E+00 -6.27409795652E+02 6.25686535734E+00 7.65923750861E+02 7.48947107182E+00 7.42867169444E+02 7.48381083512E+00 1.35427714856E+03 9.90532491809E+00 1.32960135488E+03 9.94714922222E+00 7.84126825367E+02 7.69003590330E+00 4.32760803731E+02 6.06879582743E+00 4.50440119418E+02 6.22333292875E+00 8.36701613066E+02 3.39695487760E+00 8.07731431591E+02 4.22186978602E+00 1.38440413613E+03 4.66249615744E+00 1.35418262989E+03 5.89593159887E+00 8.60396671847E+02 2.89388967690E+00 5.14200188031E+02 2.64863015903E+00 5.36995656966E+02 2.23581351854E+00 
#nx: 0


==> anc/results/RV.njets.dat <==
#labels: njets_lower[1] njets_center[2] njets_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 1569013094
#overflow:lower center upper 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
-5.00000000000E-01 0.00000000000E+00 5.00000000000E-01 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
5.00000000000E-01 1.00000000000E+00 1.50000000000E+00 -6.70984620687E+03 6.57541092254E+01 -6.76860381622E+03 1.95567791771E+01 -3.90537668909E+03 9.19072419326E+01 -3.87033553539E+03 8.70666604840E+01 -6.95077087119E+03 2.00286756235E+01 -7.89280075618E+03 1.52796841106E+01 -7.99023733151E+03 1.59829158554E+01 
1.50000000000E+00 2.00000000000E+00 2.50000000000E+00 9.25580163377E+03 2.86595073050E+00 9.23028747934E+03 2.83877949764E+00 9.19766405651E+03 3.12024586434E+00 9.07191916076E+03 2.99760950382E+00 9.41114278836E+03 3.06200832611E+00 8.87083426712E+03 2.66273795111E+00 8.92999548826E+03 2.75831727172E+00 
2.50000000000E+00 3.00000000000E+00 3.50000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
#nx: 3


==> anc/results/RV.ptj1.dat <==
#labels: ptj1_lower[1] ptj1_center[2] ptj1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 1569013094
#overflow:lower center upper 3.01031342084E-01 3.17633095353E-03 2.49842793873E-01 2.66945001042E-03 2.62249337132E-01 2.89997748444E-03 1.77493701568E-01 2.20170345559E-03 3.39663167956E-01 3.69752586327E-03 3.17500140509E-01 3.31189115462E-03 3.38098823169E-01 3.59283486390E-03 
3.00000000000E+01 3.25000000000E+01 3.50000000000E+01 -3.79485241667E+01 4.88103277915E+00 -4.27850101199E+01 4.94925001196E+00 8.62837879326E+01 6.60537843224E+00 7.55184046874E+01 6.65489541384E+00 -3.86871988847E+01 5.03418942322E+00 -9.91203736197E+01 3.63453474680E+00 -1.00231411936E+02 3.85851805818E+00 
3.50000000000E+01 3.75000000000E+01 4.00000000000E+01 1.36808199838E+01 3.61773880638E+00 1.08948847303E+01 3.69004217571E+00 1.03100349415E+02 5.47998517662E+00 9.94407927424E+01 5.40617590997E+00 1.88897663981E+01 5.62178407054E+00 -3.48631796826E+01 2.85002861244E+00 -3.65546906591E+01 2.99003108132E+00 
4.00000000000E+01 4.50000000000E+01 5.00000000000E+01 3.14862905213E+01 1.38987294618E+00 3.07872956942E+01 1.40952703578E+00 9.66143034799E+01 2.48917054622E+00 9.46829053886E+01 2.48024911074E+00 3.08440150180E+01 1.43439518877E+00 -1.43771897161E+00 1.07707494432E+00 -2.22231294572E+00 1.12519860836E+00 
5.00000000000E+01 5.50000000000E+01 6.00000000000E+01 3.83020376753E+01 9.78162279401E-01 3.90038609418E+01 1.04680006496E+00 7.73967791646E+01 1.33774825668E+00 7.81318211519E+01 1.46533557263E+00 3.72412419995E+01 9.84433365157E-01 1.67757634555E+01 7.99391371300E-01 1.58173984344E+01 7.70154242289E-01 
6.00000000000E+01 6.50000000000E+01 7.00000000000E+01 3.25882086006E+01 7.68281625397E-01 3.33800112117E+01 7.61680137450E-01 5.65135002163E+01 1.06351936674E+00 5.69766461151E+01 1.04281712506E+00 3.17187063364E+01 9.05101219582E-01 1.89288023066E+01 5.77523060264E-01 1.81794901032E+01 6.37195851229E-01 
7.00000000000E+01 7.50000000000E+01 8.00000000000E+01 2.76688275016E+01 6.86019199959E-01 2.79911826694E+01 6.91723412792E-01 4.26341421294E+01 8.34131521416E-01 4.29307939448E+01 8.75805439032E-01 2.69000127231E+01 6.71287701421E-01 1.90503286563E+01 4.61384717889E-01 1.83910675642E+01 4.67167282523E-01 
8.00000000000E+01 9.00000000000E+01 1.00000000000E+02 2.36845553555E+01 2.09932425974E-01 2.41674496768E+01 2.26890713257E-01 3.16180812433E+01 2.92168400411E-01 3.19855438937E+01 3.13365398751E-01 2.35526485769E+01 2.21789439640E-01 1.86689779335E+01 1.69956343010E-01 1.84378654672E+01 1.63653553332E-01 
1.00000000000E+02 1.10000000000E+02 1.20000000000E+02 1.48985100486E+01 1.36775645826E-01 1.48566591896E+01 1.25874008234E-01 1.78734243402E+01 1.88103212513E-01 1.79190213036E+01 1.99749773077E-01 1.47740666881E+01 1.13646700717E-01 1.26352632687E+01 9.15548067245E-02 1.25354449778E+01 9.23400603076E-02 
1.20000000000E+02 1.30000000000E+02 1.40000000000E+02 8.87167274206E+00 7.01937038563E-02 8.90013674667E+00 7.44805483706E-02 1.00755979418E+01 9.79227092332E-02 9.97745320402E+00 1.03000626607E-01 8.90243172987E+00 7.03804670841E-02 7.86737383013E+00 5.77267475415E-02 7.81712000051E+00 5.78846075846E-02 
1.40000000000E+02 1.50000000000E+02 1.60000000000E+02 5.46910911981E+00 4.71537637469E-02 5.44561768102E+00 5.15321042149E-02 5.98714263579E+00 6.33311028731E-02 5.86004574586E+00 6.88738964509E-02 5.54389350851E+00 4.72401470157E-02 5.00317373572E+00 3.94099533028E-02 5.00254785192E+00 4.01484842724E-02 
1.60000000000E+02 1.70000000000E+02 1.80000000000E+02 3.49749208292E+00 3.19787467520E-02 3.45488123298E+00 3.42967686995E-02 3.64840707667E+00 4.29955903544E-02 3.57536155239E+00 4.60490458236E-02 3.57733892926E+00 3.17139545742E-02 3.28353527812E+00 2.63964204478E-02 3.30252221212E+00 2.67820334933E-02 
1.80000000000E+02 1.90000000000E+02 2.00000000000E+02 2.32518379130E+00 2.12741764887E-02 2.27084422798E+00 2.23185177614E-02 2.37076577558E+00 2.68687934374E-02 2.25117835169E+00 2.97387022448E-02 2.39307957944E+00 2.13817294033E-02 2.20839928420E+00 1.89375817572E-02 2.24015966465E+00 1.83207406255E-02 
2.00000000000E+02 2.10000000000E+02 2.20000000000E+02 1.54935926753E+00 1.62640296951E-02 1.50747829439E+00 1.67621204823E-02 1.54327072998E+00 2.04927488657E-02 1.44835214996E+00 2.22848267082E-02 1.59244021197E+00 1.56002098375E-02 1.49311715685E+00 1.31854539087E-02 1.50910887237E+00 1.34781441489E-02 
2.20000000000E+02 2.35000000000E+02 2.50000000000E+02 9.87171589833E-01 7.50875962816E-03 9.45747435211E-01 9.39740321143E-03 9.63726056840E-01 9.27126117863E-03 8.80033645290E-01 1.01322334926E-02 1.03292998480E+00 7.42883361249E-03 9.72407542960E-01 6.54270011500E-03 9.91381982434E-01 6.56964453618E-03 
2.50000000000E+02 2.65000000000E+02 2.80000000000E+02 5.92902271760E-01 4.64196673508E-03 5.58836102200E-01 4.75687451576E-03 5.57403067842E-01 5.61611489440E-03 4.92587614063E-01 6.18437794553E-03 6.23550496848E-01 4.81020277036E-03 5.91802527067E-01 4.15326213707E-03 6.05237372580E-01 4.24920612753E-03 
2.80000000000E+02 2.95000000000E+02 3.10000000000E+02 3.61414399897E-01 3.10870045735E-03 3.37392567170E-01 3.09103578028E-03 3.36666253255E-01 3.50785885376E-03 2.92174390114E-01 4.04613664520E-03 3.83509820151E-01 3.17721111261E-03 3.63440572870E-01 2.78521918137E-03 3.73866157668E-01 2.90902452330E-03 
3.10000000000E+02 3.25000000000E+02 3.40000000000E+02 2.28712764340E-01 2.01928586816E-03 2.09481999414E-01 2.09012113830E-03 2.09969444812E-01 2.36716182663E-03 1.75349151317E-01 2.97577535614E-03 2.45686379182E-01 2.15625428510E-03 2.33072189744E-01 1.87709292561E-03 2.41427395637E-01 2.04794071003E-03 
3.40000000000E+02 3.55000000000E+02 3.70000000000E+02 1.50452793130E-01 1.43610733518E-03 1.37357095697E-01 1.48328116801E-03 1.34816992169E-01 1.59018781459E-03 1.10987552879E-01 1.70146546473E-03 1.61702550511E-01 1.48473086494E-03 1.53991399036E-01 1.31285404235E-03 1.59363174210E-01 1.35635577776E-03 
3.70000000000E+02 3.85000000000E+02 4.00000000000E+02 9.72164516556E-02 1.03283581380E-03 8.79351454258E-02 1.13569526774E-03 8.74819665068E-02 1.27691249685E-03 7.02676569617E-02 1.35328600082E-03 1.05259305864E-01 1.08404955860E-03 1.00256876209E-01 9.68049710501E-04 1.04164897047E-01 1.00554884469E-03 
4.00000000000E+02 4.25000000000E+02 4.50000000000E+02 5.79534770373E-02 4.43277047390E-04 5.15621869037E-02 4.36263368353E-04 5.14219268236E-02 5.13939354102E-04 3.98463577324E-02 5.90970998975E-04 6.36303472361E-02 4.86235088131E-04 6.03939251484E-02 4.35053443089E-04 6.32278795387E-02 4.58181723185E-04 
4.50000000000E+02 4.75000000000E+02 5.00000000000E+02 3.14516098576E-02 2.78487120313E-04 2.74687460584E-02 3.08582444080E-04 2.74283508405E-02 3.55651934234E-04 2.06860978553E-02 3.90941057578E-04 3.44410136921E-02 3.04426583013E-04 3.27693976424E-02 2.71640492213E-04 3.41660263071E-02 2.85029346312E-04 
5.00000000000E+02 5.25000000000E+02 5.50000000000E+02 1.73834138689E-02 1.89522409962E-04 1.50431840668E-02 1.68324159083E-04 1.50888174272E-02 2.06884734127E-04 1.11676752309E-02 1.82572539470E-04 1.92442889360E-02 2.08784631726E-04 1.82671490077E-02 1.83435949507E-04 1.92194081626E-02 2.04925275971E-04 
5.50000000000E+02 6.25000000000E+02 7.00000000000E+02 6.51414868039E-03 5.39254896508E-05 5.56379840849E-03 4.61282391898E-05 5.65240281688E-03 5.23179131164E-05 4.08759113577E-03 4.03323706211E-05 7.21097174467E-03 6.12495504757E-05 6.82766467769E-03 5.71221679068E-05 7.19509335718E-03 6.21350922559E-05 
#nx: 3


==> anc/results/RV.ptj1_exc.dat <==
#labels: ptj1_exc_lower[1] ptj1_exc_center[2] ptj1_exc_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 1569013094
#overflow:lower center upper -3.13497846999E+00 1.23804372571E-02 -2.74335786490E+00 1.20630905397E-02 -2.83591521953E+00 1.60352635466E-02 -2.14294071336E+00 1.68455433453E-02 -3.43018157432E+00 1.28844300616E-02 -3.21939189305E+00 1.13809868444E-02 -3.36352522191E+00 1.17435641315E-02 
3.00000000000E+01 3.25000000000E+01 3.50000000000E+01 -1.01786517345E+02 4.88108474997E+00 -1.07408993213E+02 4.94764582377E+00 1.96317514340E+01 6.60306212797E+00 8.13191594828E+00 6.56242437515E+00 -1.02531268880E+02 5.03181637019E+00 -1.58170886094E+02 3.63395870713E+00 -1.59451220173E+02 3.85522698826E+00 
3.50000000000E+01 3.75000000000E+01 4.00000000000E+01 -1.22008860869E+02 3.60182098672E+00 -1.26100431141E+02 3.58941266876E+00 -3.72284217277E+01 5.45930876192E+00 -4.39758105942E+01 5.39746691922E+00 -1.18172378933E+02 5.62979032118E+00 -1.61485757277E+02 2.84465242185E+00 -1.63313555484E+02 2.96278039038E+00 
4.00000000000E+01 4.50000000000E+01 5.00000000000E+01 -1.28565549335E+02 1.39832312390E+00 -1.30820896948E+02 1.40477108240E+00 -6.72764937837E+01 2.47398820018E+00 -7.13674401361E+01 2.48174970615E+00 -1.30272413006E+02 1.42572273787E+00 -1.51853736861E+02 1.09159362670E+00 -1.52854540770E+02 1.12055431316E+00 
5.00000000000E+01 5.50000000000E+01 6.00000000000E+01 -1.05911944030E+02 9.74635706325E-01 -1.06472761211E+02 1.04200526371E+00 -6.86330263020E+01 1.35735928257E+00 -6.90389275608E+01 1.42141262882E+00 -1.08413116907E+02 9.94107546131E-01 -1.20227318540E+02 7.57162049162E-01 -1.21458774603E+02 7.63545059662E-01 
6.00000000000E+01 6.50000000000E+01 7.00000000000E+01 -8.36437235158E+01 7.67730915130E-01 -8.30148677423E+01 7.69201046955E-01 -5.94985788455E+01 1.06615298194E+00 -5.84095902651E+01 1.04226214169E+00 -8.61204670390E+01 8.86334625117E-01 -9.20710749724E+01 5.97993062916E-01 -9.33395753247E+01 6.29141845304E-01 
7.00000000000E+01 7.50000000000E+01 8.00000000000E+01 -6.23663319588E+01 6.66569820733E-01 -6.18764731977E+01 6.99917345706E-01 -4.67193241078E+01 9.78324957467E-01 -4.47266109291E+01 8.71576195568E-01 -6.45487410055E+01 5.96826439763E-01 -6.76303178829E+01 4.56242903320E-01 -6.86866975607E+01 4.60714753849E-01 
8.00000000000E+01 9.00000000000E+01 1.00000000000E+02 -3.72236034989E+01 2.07757671685E-01 -3.64700885286E+01 2.17684236256E-01 -2.79694284799E+01 2.88042761455E-01 -2.61567351119E+01 3.07571985280E-01 -3.88644314207E+01 2.08753929010E-01 -4.04336788061E+01 1.98594564864E-01 -4.12311580684E+01 1.60804069556E-01 
1.00000000000E+02 1.10000000000E+02 1.20000000000E+02 -2.10267648691E+01 1.09900320386E-01 -2.02716000571E+01 1.40845099153E-01 -1.65591263090E+01 1.86519862840E-01 -1.50890643884E+01 1.97515944069E-01 -2.20792698812E+01 1.10444292458E-01 -2.24793718686E+01 8.89136078414E-02 -2.29646963334E+01 8.85259926170E-02 
1.20000000000E+02 1.30000000000E+02 1.40000000000E+02 -1.26028656900E+01 6.72247120154E-02 -1.20340430576E+01 7.27351502490E-02 -1.02701786562E+01 9.66815901961E-02 -9.15436650321E+00 1.01337058967E-01 -1.33139119300E+01 6.72228366124E-02 -1.33199955504E+01 5.49990147252E-02 -1.36692315229E+01 5.52349264589E-02 
1.40000000000E+02 1.50000000000E+02 1.60000000000E+02 -7.69554763574E+00 4.94071437419E-02 -7.30702003391E+00 5.27564912856E-02 -6.42918723570E+00 8.34437015751E-02 -5.65094192068E+00 6.89435588814E-02 -8.16922872596E+00 4.79603870641E-02 -8.10096323585E+00 3.85053069910E-02 -8.33301745990E+00 3.81065305633E-02 
1.60000000000E+02 1.70000000000E+02 1.80000000000E+02 -4.84770696301E+00 3.08961363039E-02 -4.55857608222E+00 3.32050917800E-02 -4.10979311030E+00 4.15327777582E-02 -3.56055757256E+00 4.59949285334E-02 -5.16980878462E+00 3.03139092058E-02 -5.07550078602E+00 2.51937706734E-02 -5.22857884161E+00 2.53820585231E-02 
1.80000000000E+02 1.90000000000E+02 2.00000000000E+02 -3.09261950117E+00 2.11460455346E-02 -2.89595234689E+00 2.23556392252E-02 -2.63158744034E+00 2.71244620887E-02 -2.25190863141E+00 3.07463968530E-02 -3.31492339518E+00 2.09420824581E-02 -3.23972265304E+00 1.74459618984E-02 -3.34463890337E+00 1.74884511352E-02 
2.00000000000E+02 2.10000000000E+02 2.20000000000E+02 -2.05957485447E+00 1.42753373880E-02 -1.89903188108E+00 1.56098554754E-02 -1.77208900340E+00 1.90876638755E-02 -1.47663099858E+00 2.09820957734E-02 -2.21399242465E+00 1.43356496580E-02 -2.14301928534E+00 1.21109699940E-02 -2.22033631984E+00 1.22366335903E-02 
2.20000000000E+02 2.35000000000E+02 2.50000000000E+02 -1.25253801220E+00 7.95594819755E-03 -1.15409252635E+00 7.62012441925E-03 -1.08765110008E+00 9.06006761239E-03 -9.03907217765E-01 9.86349321660E-03 -1.35004154922E+00 6.95040353190E-03 -1.29946688119E+00 6.56814405932E-03 -1.34819055860E+00 5.95702655579E-03 
2.50000000000E+02 2.65000000000E+02 2.80000000000E+02 -7.09936357717E-01 4.55009670018E-03 -6.48821391934E-01 4.62297929940E-03 -6.21321405196E-01 5.52382815059E-03 -5.10023292800E-01 6.26718357616E-03 -7.66142041749E-01 4.44129445500E-03 -7.34795895884E-01 3.80265762169E-03 -7.63413167741E-01 3.81471683012E-03 
2.80000000000E+02 2.95000000000E+02 3.10000000000E+02 -4.18890798936E-01 2.78056075398E-03 -3.78102834658E-01 3.03695879817E-03 -3.66419603241E-01 3.65729103695E-03 -2.96569572925E-01 4.19846486376E-03 -4.53276635137E-01 2.96806748047E-03 -4.33982660538E-01 2.56811776957E-03 -4.51681972265E-01 2.56300928249E-03 
3.10000000000E+02 3.25000000000E+02 3.40000000000E+02 -2.55479306210E-01 2.03093762664E-03 -2.30357481215E-01 2.14358548772E-03 -2.24258697749E-01 2.17387621823E-03 -1.80501981388E-01 2.64525954276E-03 -2.75563465523E-01 1.79857664674E-03 -2.62803120433E-01 1.54821443836E-03 -2.73126415610E-01 1.58562442253E-03 
3.40000000000E+02 3.55000000000E+02 3.70000000000E+02 -1.55189034062E-01 1.16569032422E-03 -1.38887990602E-01 1.25154821879E-03 -1.39161662354E-01 1.33838866392E-03 -1.09661666871E-01 1.70493083024E-03 -1.68915014284E-01 1.16326482308E-03 -1.60247139046E-01 1.02562339684E-03 -1.67080497758E-01 1.05062132390E-03 
3.70000000000E+02 3.85000000000E+02 4.00000000000E+02 -9.97102235383E-02 9.02394217983E-04 -8.83713103714E-02 9.73508427935E-04 -8.85934250471E-02 1.12086136416E-03 -6.88217421420E-02 1.26382697160E-03 -1.08540086998E-01 9.03147230476E-04 -1.03017848886E-01 8.10598192997E-04 -1.07933913610E-01 9.63190082014E-04 
4.00000000000E+02 4.25000000000E+02 4.50000000000E+02 -5.67006708953E-02 3.79439063861E-04 -5.03816346488E-02 3.96360371303E-04 -5.09223091713E-02 4.76534400949E-04 -3.96041200097E-02 7.33672201361E-04 -6.18907122951E-02 3.95396118466E-04 -5.83042568115E-02 3.46728344675E-04 -6.08879585230E-02 3.63802175279E-04 
#nx: 3


==> anc/results/RV.ptz.dat <==
#labels: ptz_lower[1] ptz_center[2] ptz_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 1569013094
#overflow:lower center upper 1.41647061618E+04 1.28824588481E+01 1.43910011632E+04 1.30511701937E+01 1.50425033342E+04 1.83570289050E+01 1.54835458575E+04 1.85987428496E+01 1.41416750371E+04 1.34689150933E+01 1.29668565194E+04 1.02556422892E+01 1.29716315854E+04 1.06851723786E+01 
3.00000000000E+01 4.50000000000E+01 6.00000000000E+01 -4.35672666203E+02 1.97467133106E+00 -4.47200615421E+02 6.27245324082E-01 -3.80835679036E+02 3.06015380881E+00 -4.02419129285E+02 2.88988786872E+00 -4.35098839914E+02 6.64322544553E-01 -4.40390079993E+02 4.91265904324E-01 -4.41167516256E+02 5.19743933352E-01 
6.00000000000E+01 7.50000000000E+01 9.00000000000E+01 2.90345166518E+01 1.51895154241E-01 3.07245474454E+01 1.56520942316E-01 3.59976073888E+01 2.13020926106E-01 3.93239016040E+01 2.50238741765E-01 2.77540651003E+01 1.55536308412E-01 2.39634164902E+01 1.19994786571E-01 2.32784724458E+01 1.22864841543E-01 
9.00000000000E+01 1.05000000000E+02 1.20000000000E+02 1.01095022144E+01 5.79386985314E-02 1.05301753601E+01 5.89045261728E-02 1.13256838163E+01 7.55674827895E-02 1.19809815578E+01 7.83766919013E-02 9.85830611943E+00 6.59300701066E-02 9.05504908093E+00 4.78510301875E-02 8.88150743659E+00 5.29748742880E-02 
1.20000000000E+02 1.35000000000E+02 1.50000000000E+02 4.21960471130E+00 2.67288061056E-02 4.31281339002E+00 2.84215113763E-02 4.42891396535E+00 3.65542185108E-02 4.55822205881E+00 3.88879993431E-02 4.20240592722E+00 2.73351392443E-02 3.94481309957E+00 2.25030164476E-02 3.92726923443E+00 2.32285304679E-02 
1.50000000000E+02 1.65000000000E+02 1.80000000000E+02 1.82106466750E+00 1.42127561738E-02 1.82050111559E+00 1.44943772277E-02 1.82428965386E+00 1.81146472351E-02 1.80606347375E+00 1.86774741510E-02 1.85191606026E+00 1.45964139526E-02 1.75724840995E+00 1.26894788687E-02 1.76803336696E+00 1.28255409742E-02 
1.80000000000E+02 1.95000000000E+02 2.10000000000E+02 8.84866180906E-01 7.58674314838E-03 8.67190052812E-01 7.88107736663E-03 8.55621316888E-01 9.80713025765E-03 8.22045309621E-01 9.87487210772E-03 9.08606415104E-01 7.87196755667E-03 8.70219687237E-01 6.62870788016E-03 8.81933908126E-01 6.89299621573E-03 
2.10000000000E+02 2.25000000000E+02 2.40000000000E+02 4.43902728474E-01 4.65046855099E-03 4.28482418004E-01 4.66316218011E-03 4.17128736186E-01 5.67947535856E-03 3.87996604950E-01 6.06789985916E-03 4.62983502906E-01 4.80582375444E-03 4.43560263155E-01 4.08347018391E-03 4.52615315908E-01 4.23851607959E-03 
2.40000000000E+02 2.55000000000E+02 2.70000000000E+02 2.39834060004E-01 2.79651080453E-03 2.29359355800E-01 2.76845775226E-03 2.24374525384E-01 3.22570046991E-03 2.03642412132E-01 3.38213060028E-03 2.52223589196E-01 3.01639904098E-03 2.42482091029E-01 2.55637733601E-03 2.48011938113E-01 2.60120020145E-03 
2.70000000000E+02 2.85000000000E+02 3.00000000000E+02 1.32014482145E-01 1.79450028316E-03 1.22480342232E-01 1.69516210308E-03 1.19379716779E-01 1.96701754214E-03 1.03858360539E-01 2.05742448393E-03 1.41759937969E-01 1.88002503583E-03 1.35787295801E-01 1.61998566362E-03 1.40874880649E-01 1.71768560198E-03 
3.00000000000E+02 3.15000000000E+02 3.30000000000E+02 7.47882446758E-02 1.13885478135E-03 6.87870032503E-02 1.10887449113E-03 6.66432337648E-02 1.33283159197E-03 5.61072227385E-02 1.48361189578E-03 8.04610525706E-02 1.21038054107E-03 7.74258770987E-02 1.03757019311E-03 8.03369947148E-02 1.09896001609E-03 
#nx: 3


==> anc/results/RV.ptz_y1.dat <==
#labels: ptz_y1_lower[1] ptz_y1_center[2] ptz_y1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 1569013094
#overflow:lower center upper 3.58948418093E+03 5.33574751675E+00 3.63762376683E+03 5.67033636266E+00 3.77189925686E+03 6.95381505292E+00 3.87943364782E+03 6.93918641029E+00 3.59115758099E+03 5.60747728042E+00 3.30723068434E+03 4.49572545448E+00 3.31732822799E+03 4.64485906240E+00 
3.00000000000E+01 4.50000000000E+01 6.00000000000E+01 -1.12936694037E+02 2.54735788752E-01 -1.15818268953E+02 2.53810910835E-01 -9.69404902096E+01 3.61384856862E-01 -1.02603664403E+02 3.79250134953E-01 -1.12648814657E+02 2.71390045936E-01 -1.14840625540E+02 2.02390306206E-01 -1.15055063380E+02 2.12537379942E-01 
6.00000000000E+01 7.50000000000E+01 9.00000000000E+01 7.60264858007E+00 6.39779710794E-02 8.00825303161E+00 6.66830602523E-02 9.54539561582E+00 8.56595072229E-02 1.02882080387E+01 9.18702737523E-02 7.29374928851E+00 6.36281150207E-02 6.23232906887E+00 4.85838500633E-02 6.09706094859E+00 5.07076855481E-02 
9.00000000000E+01 1.05000000000E+02 1.20000000000E+02 2.57668757688E+00 2.88024358659E-02 2.69541466039E+00 2.43283975766E-02 2.95120122110E+00 3.13794149373E-02 3.10159137348E+00 3.26337562673E-02 2.52260630819E+00 2.87271753218E-02 2.29224198756E+00 2.22946762097E-02 2.26169406654E+00 2.26035741165E-02 
1.20000000000E+02 1.35000000000E+02 1.50000000000E+02 1.07655763808E+00 9.89595368006E-03 1.10465734779E+00 1.01641785731E-02 1.14806189561E+00 1.23586945633E-02 1.19029276538E+00 1.30414343294E-02 1.06987600984E+00 1.04051921774E-02 9.98031692013E-01 8.46759022550E-03 9.91273395086E-01 8.94505563343E-03 
1.50000000000E+02 1.65000000000E+02 1.80000000000E+02 4.78564936806E-01 5.45265370993E-03 4.76254384128E-01 5.29410797343E-03 4.86643004315E-01 6.59690707825E-03 4.87057222213E-01 6.40167779127E-03 4.84406931253E-01 5.46496368274E-03 4.53678613369E-01 4.56802072650E-03 4.55229712654E-01 4.79493010070E-03 
1.80000000000E+02 1.95000000000E+02 2.10000000000E+02 2.28932448208E-01 2.92332036844E-03 2.27826764607E-01 3.06517093264E-03 2.26226456977E-01 3.81875624923E-03 2.21125066432E-01 3.94043787726E-03 2.32412413853E-01 3.05710220391E-03 2.22135702486E-01 2.52874051835E-03 2.23852370472E-01 2.71656281381E-03 
2.10000000000E+02 2.25000000000E+02 2.40000000000E+02 1.21464656130E-01 1.75602437215E-03 1.18143953921E-01 1.74771084163E-03 1.16567834102E-01 2.15074050549E-03 1.11129591246E-01 2.22485000518E-03 1.25790989763E-01 1.83558089217E-03 1.20012328021E-01 1.56648352305E-03 1.21968261180E-01 1.63745696576E-03 
2.40000000000E+02 2.55000000000E+02 2.70000000000E+02 6.55297064152E-02 1.03657404286E-03 6.32032894332E-02 1.02337139932E-03 6.21806501008E-02 1.22819896089E-03 5.71597392726E-02 1.19894511294E-03 6.78955592959E-02 1.09189389609E-03 6.54485502362E-02 9.30857316897E-04 6.69376059523E-02 9.79244798005E-04 
2.70000000000E+02 2.85000000000E+02 3.00000000000E+02 3.60662074314E-02 9.38742037489E-04 3.42710619598E-02 9.11702071163E-04 3.35139393278E-02 1.08224870161E-03 3.06609798123E-02 8.01512871013E-04 3.87785216024E-02 1.33123656310E-03 3.73447006097E-02 1.11082148323E-03 3.83013573082E-02 1.00225326590E-03 
3.00000000000E+02 3.15000000000E+02 3.30000000000E+02 2.23453619435E-02 4.49002256896E-04 2.09557646838E-02 4.31737616138E-04 2.06877444008E-02 5.29345908802E-04 1.82039308196E-02 5.39649522452E-04 2.35130776282E-02 4.90971865608E-04 2.24685972295E-02 4.43863729860E-04 2.32527589699E-02 4.45126997004E-04 
#nx: 3


==> anc/results/V.abs_yj1.dat <==
#labels: abs_yj1_lower[1] abs_yj1_center[2] abs_yj1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 1357034294
#overflow:lower center upper 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
0.00000000000E+00 1.00000000000E-01 2.00000000000E-01 1.13247414862E+04 2.83852787882E+00 1.21693737588E+04 2.96427087667E+00 1.06742972956E+04 2.98481180407E+00 1.19048487256E+04 3.28454179648E+00 1.09064027508E+04 3.28423002500E+00 1.15421165608E+04 2.85361651922E+00 1.12705689460E+04 3.12413828648E+00 
2.00000000000E-01 3.00000000000E-01 4.00000000000E-01 1.11587713740E+04 2.92711466467E+00 1.19903492312E+04 2.93913188620E+00 1.05206419610E+04 2.95262791218E+00 1.17292789476E+04 3.25186306227E+00 1.07496459290E+04 3.27106009361E+00 1.13725490487E+04 2.73170455873E+00 1.11071080871E+04 3.11945679863E+00 
4.00000000000E-01 5.00000000000E-01 6.00000000000E-01 1.08461730913E+04 2.82582382603E+00 1.16447861639E+04 2.94965262621E+00 1.02272211753E+04 2.96289215313E+00 1.13898171524E+04 3.28245685800E+00 1.04535671567E+04 3.25845501670E+00 1.10504786822E+04 2.72650485168E+00 1.07968019931E+04 3.10749101535E+00 
6.00000000000E-01 7.00000000000E-01 8.00000000000E-01 1.03874707788E+04 2.81903948044E+00 1.11354769808E+04 2.92846543241E+00 9.80045647533E+03 2.95529576206E+00 1.08895997537E+04 3.24003193181E+00 1.00261844368E+04 3.26878742140E+00 1.05796934447E+04 2.72736816167E+00 1.03470086267E+04 3.11262790200E+00 
8.00000000000E-01 9.00000000000E-01 1.00000000000E+00 9.79826963432E+03 2.77479038006E+00 1.04867651686E+04 2.89810323042E+00 9.24994316126E+03 2.91852566378E+00 1.02517311762E+04 3.28855424875E+00 9.47135858722E+03 3.20539102509E+00 9.97588448768E+03 2.67636593560E+00 9.76600587646E+03 3.04873436467E+00 
1.00000000000E+00 1.10000000000E+00 1.20000000000E+00 9.09370171106E+03 2.78480179075E+00 9.71424018870E+03 2.86529130062E+00 8.59176047200E+03 2.88129280056E+00 9.49512025755E+03 3.16750556673E+00 8.80649378323E+03 3.18060440231E+00 9.25391408317E+03 2.68573168046E+00 9.06993487636E+03 3.02948953536E+00 
1.20000000000E+00 1.30000000000E+00 1.40000000000E+00 8.28926704614E+03 2.68409205650E+00 8.83563318740E+03 2.81128166235E+00 7.83945753264E+03 2.80966883015E+00 8.63406920025E+03 3.11851993645E+00 8.04212568799E+03 3.10775793333E+00 8.43046897889E+03 2.58052852994E+00 8.27200982757E+03 2.95429474202E+00 
1.40000000000E+00 1.50000000000E+00 1.60000000000E+00 7.41803899065E+03 2.60345447446E+00 7.88526966887E+03 2.76893015039E+00 7.02344575922E+03 2.76689957801E+00 7.70273482691E+03 3.10051037262E+00 7.21508797547E+03 2.99268539047E+00 7.53864019287E+03 2.49774342495E+00 7.40943606587E+03 2.82088248414E+00 
1.60000000000E+00 1.70000000000E+00 1.80000000000E+00 6.51439552581E+03 2.52718430772E+00 6.90686355226E+03 2.64794949999E+00 6.17822396032E+03 2.65572296551E+00 6.74628556510E+03 2.91933569626E+00 6.35295079314E+03 2.88844336001E+00 6.61394559989E+03 2.40502359643E+00 6.51091278578E+03 2.72967386876E+00 
1.80000000000E+00 1.90000000000E+00 2.00000000000E+00 5.60260173371E+03 2.35077085993E+00 5.91615111842E+03 2.46661537509E+00 5.32185548025E+03 2.49515875742E+00 5.77680790439E+03 2.73627339536E+00 5.48269226859E+03 2.72084163454E+00 5.68210892198E+03 2.25837044399E+00 5.60653107868E+03 2.55665111765E+00 
2.00000000000E+00 2.10000000000E+00 2.20000000000E+00 4.72396266845E+03 2.28737197194E+00 4.97023963402E+03 2.47328644343E+00 4.49801973429E+03 2.44819261943E+00 4.85393373162E+03 2.79453256993E+00 4.63853951777E+03 2.58188904023E+00 4.78410331574E+03 2.17656704058E+00 4.73092734048E+03 2.42725395398E+00 
2.20000000000E+00 2.30000000000E+00 2.40000000000E+00 3.90923467537E+03 2.08703818350E+00 4.09600658289E+03 2.23567492530E+00 3.73234405744E+03 2.25342421319E+00 4.00144320452E+03 2.48961735086E+00 3.85331842356E+03 2.38438537941E+00 3.95208259256E+03 1.99101285261E+00 3.91796862402E+03 2.23504218839E+00 
2.40000000000E+00 2.50000000000E+00 2.60000000000E+00 3.15781775579E+03 1.91702073687E+00 3.29438029110E+03 2.05412733435E+00 3.02525095244E+03 2.04643183220E+00 3.22130630617E+03 2.30731545315E+00 3.12555574750E+03 2.20427459527E+00 3.18537545409E+03 1.81359475682E+00 3.16615984941E+03 2.05208810594E+00 
2.60000000000E+00 2.70000000000E+00 2.80000000000E+00 2.48902778516E+03 1.74638381424E+00 2.58347430580E+03 1.84753789712E+00 2.39538891728E+03 1.88660542229E+00 2.53022307178E+03 2.08526860846E+00 2.47352809417E+03 1.97172936983E+00 2.50347417198E+03 1.61908958404E+00 2.49540225919E+03 1.81708466785E+00 
2.80000000000E+00 2.90000000000E+00 3.00000000000E+00 1.90890142233E+03 1.63373826425E+00 1.96916950341E+03 1.75781054497E+00 1.84716715498E+03 1.77558971754E+00 1.93243768816E+03 1.98548711779E+00 1.90835309402E+03 1.84413774338E+00 1.91344539279E+03 1.53583406043E+00 1.91458053749E+03 1.69487484496E+00 
3.00000000000E+00 3.20000000000E+00 3.40000000000E+00 1.20905807564E+03 9.70066295744E-01 1.23578231200E+03 1.06181705097E+00 1.18304721159E+03 1.07092079974E+00 1.21964191692E+03 1.20314662473E+00 1.21759182540E+03 1.14470255017E+00 1.20352725180E+03 9.07487779511E-01 1.21045781214E+03 1.00449224398E+00 
3.40000000000E+00 3.60000000000E+00 3.80000000000E+00 5.71946858822E+02 7.81835103850E-01 5.76337119473E+02 8.55417053290E-01 5.71912873204E+02 8.54163492129E-01 5.75952540184E+02 9.76123317860E-01 5.82985702614E+02 8.66959408113E-01 5.61583726288E+02 7.22457180148E-01 5.69027613189E+02 8.02997678105E-01 
3.80000000000E+00 4.10000000000E+00 4.40000000000E+00 1.76172707853E+02 4.37105706849E-01 1.74040436346E+02 4.75802348633E-01 1.82235364555E+02 4.94155945906E-01 1.77858690528E+02 5.46392811341E-01 1.81646958237E+02 4.95127740931E-01 1.68990595465E+02 4.00797510411E-01 1.72564309919E+02 4.43298411602E-01 
#nx: 3


==> anc/results/V.cross.dat <==
#labels: tot_scale01[1] tot_scale01_Err[2] tot_scale02[3] tot_scale02_Err[4] tot_scale03[5] tot_scale03_Err[6] tot_scale04[7] tot_scale04_Err[8] tot_scale05[9] tot_scale05_Err[10] tot_scale06[11] tot_scale06_Err[12] tot_scale07[13] tot_scale07_Err[14] qbqb_scale01[15] qbqb_scale01_Err[16] qbqb_scale02[17] qbqb_scale02_Err[18] qbqb_scale03[19] qbqb_scale03_Err[20] qbqb_scale04[21] qbqb_scale04_Err[22] qbqb_scale05[23] qbqb_scale05_Err[24] qbqb_scale06[25] qbqb_scale06_Err[26] qbqb_scale07[27] qbqb_scale07_Err[28] gqb_scale01[29] gqb_scale01_Err[30] gqb_scale02[31] gqb_scale02_Err[32] gqb_scale03[33] gqb_scale03_Err[34] gqb_scale04[35] gqb_scale04_Err[36] gqb_scale05[37] gqb_scale05_Err[38] gqb_scale06[39] gqb_scale06_Err[40] gqb_scale07[41] gqb_scale07_Err[42] qqb_scale01[43] qqb_scale01_Err[44] qqb_scale02[45] qqb_scale02_Err[46] qqb_scale03[47] qqb_scale03_Err[48] qqb_scale04[49] qqb_scale04_Err[50] qqb_scale05[51] qqb_scale05_Err[52] qqb_scale06[53] qqb_scale06_Err[54] qqb_scale07[55] qqb_scale07_Err[56] qbg_scale01[57] qbg_scale01_Err[58] qbg_scale02[59] qbg_scale02_Err[60] qbg_scale03[61] qbg_scale03_Err[62] qbg_scale04[63] qbg_scale04_Err[64] qbg_scale05[65] qbg_scale05_Err[66] qbg_scale06[67] qbg_scale06_Err[68] qbg_scale07[69] qbg_scale07_Err[70] gg_scale01[71] gg_scale01_Err[72] gg_scale02[73] gg_scale02_Err[74] gg_scale03[75] gg_scale03_Err[76] gg_scale04[77] gg_scale04_Err[78] gg_scale05[79] gg_scale05_Err[80] gg_scale06[81] gg_scale06_Err[82] gg_scale07[83] gg_scale07_Err[84] qg_scale01[85] qg_scale01_Err[86] qg_scale02[87] qg_scale02_Err[88] qg_scale03[89] qg_scale03_Err[90] qg_scale04[91] qg_scale04_Err[92] qg_scale05[93] qg_scale05_Err[94] qg_scale06[95] qg_scale06_Err[96] qg_scale07[97] qg_scale07_Err[98] qbq_scale01[99] qbq_scale01_Err[100] qbq_scale02[101] qbq_scale02_Err[102] qbq_scale03[103] qbq_scale03_Err[104] qbq_scale04[105] qbq_scale04_Err[106] qbq_scale05[107] qbq_scale05_Err[108] qbq_scale06[109] qbq_scale06_Err[110] qbq_scale07[111] qbq_scale07_Err[112] gq_scale01[113] gq_scale01_Err[114] gq_scale02[115] gq_scale02_Err[116] gq_scale03[117] gq_scale03_Err[118] gq_scale04[119] gq_scale04_Err[120] gq_scale05[121] gq_scale05_Err[122] gq_scale06[123] gq_scale06_Err[124] gq_scale07[125] gq_scale07_Err[126] qq_scale01[127] qq_scale01_Err[128] qq_scale02[129] qq_scale02_Err[130] qq_scale03[131] qq_scale03_Err[132] qq_scale04[133] qq_scale04_Err[134] qq_scale05[135] qq_scale05_Err[136] qq_scale06[137] qq_scale06_Err[138] qq_scale07[139] qq_scale07_Err[140]
#neval: 1357034294
2.21436789601E+04 1.84917919152E+00 2.35492758622E+04 1.99119814371E+00 2.09969752588E+04 1.97590617556E+00 2.30378921616E+04 2.25382228063E+00 2.15310915847E+04 2.09366228226E+00 2.24835576910E+04 1.75805784064E+00 2.20922316152E+04 1.97281425896E+00 8.07448206262E+01 3.63860951392E-02 2.38445820171E+02 6.96933986521E-02 1.02221713540E+02 4.62798332534E-02 3.01055159723E+02 8.86145890895E-02 -8.95119862774E+01 3.19186265811E-02 6.54669984369E+01 2.93948948881E-02 -7.29827231667E+01 2.58676460524E-02 2.70884594341E+03 5.42741306137E-01 2.26499598920E+03 5.08541400041E-01 2.57107850710E+03 5.51342069183E-01 2.04257587182E+03 5.20864590969E-01 3.23684282289E+03 6.21871286431E-01 2.74846198658E+03 5.32742514379E-01 3.18836693676E+03 5.98572440623E-01 2.81491604835E+03 7.10079948228E-01 2.64378956403E+03 6.50780975487E-01 2.55916257726E+03 6.79540783010E-01 2.39438882717E+03 6.71344589627E-01 3.02774239745E+03 8.70906497731E-01 2.92788819108E+03 7.28510157493E-01 3.12612213501E+03 8.73187650666E-01 2.70772551131E+03 5.96868508060E-01 2.26377664736E+03 5.66740420071E-01 2.57019767233E+03 6.09155621169E-01 2.04152825442E+03 5.82563851216E-01 3.23573972095E+03 6.80674210576E-01 2.74724391101E+03 5.85258771346E-01 3.18717882085E+03 6.53582828057E-01 -1.27383045714E+03 7.75929548809E-01 7.74859847413E+02 9.92116127703E-01 -1.60319561670E+03 9.83149077006E-01 9.81560234801E+02 1.25862092984E+00 -3.13877132191E+03 1.00043091855E+00 -1.03765212106E+03 6.28736967310E-01 -2.55347095804E+03 8.10867921012E-01 5.55258541979E+03 7.56575192284E-01 5.27585830856E+03 8.03276601704E-01 5.37192399895E+03 7.83973395854E-01 5.07571102720E+03 8.56901424340E-01 6.01621874696E+03 7.84146763779E-01 5.57023653942E+03 7.31312810997E-01 5.96525169813E+03 7.53921600237E-01 2.81473561178E+03 5.83414067516E-01 2.64421056919E+03 5.40774381023E-01 2.55912724228E+03 5.63655258499E-01 2.39510556253E+03 5.66727529987E-01 3.02718513887E+03 7.03899778277E-01 2.92762026479E+03 5.97658424259E-01 3.12568714342E+03 7.22384225949E-01 5.55217501023E+03 7.43920788306E-01 5.27517872934E+03 7.79533537107E-01 5.37152234412E+03 7.69872815436E-01 5.07494180681E+03 8.26751696776E-01 6.01597824528E+03 7.80565218682E-01 5.56983202020E+03 7.19735730079E-01 5.96497115633E+03 7.48771634982E-01 1.18578105170E+03 4.41410535134E-01 2.16816038693E+03 6.53475909276E-01 1.49493681989E+03 5.23097765657E-01 2.73102541711E+03 8.29079639675E-01 1.99667820520E+02 2.31037701292E-01 9.64459900484E+02 3.57057601418E-01 1.61107405909E+02 1.87105094184E-01 
#nx: 0


==> anc/results/V.njets.dat <==
#labels: njets_lower[1] njets_center[2] njets_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 1357034294
#overflow:lower center upper 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
-5.00000000000E-01 0.00000000000E+00 5.00000000000E-01 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
5.00000000000E-01 1.00000000000E+00 1.50000000000E+00 2.21436789601E+04 1.84917919152E+00 2.35492758622E+04 1.99119814371E+00 2.09969752588E+04 1.97590617556E+00 2.30378921616E+04 2.25382228063E+00 2.15310915847E+04 2.09366228226E+00 2.24835576910E+04 1.75805784064E+00 2.20922316152E+04 1.97281425896E+00 
1.50000000000E+00 2.00000000000E+00 2.50000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
2.50000000000E+00 3.00000000000E+00 3.50000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
#nx: 3


==> anc/results/V.ptj1.dat <==
#labels: ptj1_lower[1] ptj1_center[2] ptj1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 1357034294
#overflow:lower center upper 9.42205914747E-02 2.54713843017E-04 5.30869266558E-02 1.88615614451E-04 8.13334587683E-02 2.61326558316E-04 2.78799630787E-02 1.68918483623E-04 1.24073360898E-01 3.79881431545E-04 1.02515505497E-01 2.72752961158E-04 1.25557077395E-01 3.37000858453E-04 
3.00000000000E+01 3.25000000000E+01 3.50000000000E+01 1.08871791015E+03 2.77477263576E-01 1.16859288846E+03 2.88704739529E-01 1.07910772300E+03 2.90035362284E-01 1.19922910762E+03 3.21926468343E-01 1.03808908988E+03 3.13117939583E-01 1.07355030496E+03 2.64517894481E-01 1.04108090011E+03 2.97822089073E-01 
3.50000000000E+01 3.75000000000E+01 4.00000000000E+01 7.70281724419E+02 1.70468866070E-01 8.28504814969E+02 1.83150939596E-01 7.51519074379E+02 1.83065460124E-01 8.37542919124E+02 2.06316497568E-01 7.36165050188E+02 1.93735109768E-01 7.67523376134E+02 1.61590396883E-01 7.45277624380E+02 1.80878147165E-01 
4.00000000000E+01 4.50000000000E+01 5.00000000000E+01 4.92141459719E+02 8.04696316071E-02 5.29367958713E+02 8.63257437721E-02 4.70373272012E+02 8.61265909428E-02 5.24282471099E+02 9.69386532864E-02 4.72858703078E+02 9.29880802077E-02 4.96925327319E+02 7.65454532954E-02 4.84154512398E+02 8.66593082082E-02 
5.00000000000E+01 5.50000000000E+01 6.00000000000E+01 2.83764788714E+02 5.44885908950E-02 3.03902787739E+02 5.80514551427E-02 2.64288739668E+02 5.79506142597E-02 2.92778545799E+02 6.44722938016E-02 2.75547189629E+02 6.43251673503E-02 2.91221914232E+02 5.23668985875E-02 2.85716115294E+02 6.01584995710E-02 
6.00000000000E+01 6.50000000000E+01 7.00000000000E+01 1.71851263503E+02 3.92458419283E-02 1.82532468319E+02 4.11295697645E-02 1.56585284823E+02 4.11777414290E-02 1.71366677622E+02 4.53289109440E-02 1.69001998734E+02 4.69231178558E-02 1.78767469917E+02 3.81118575915E-02 1.76825173539E+02 4.70386200864E-02 
7.00000000000E+01 7.50000000000E+01 8.00000000000E+01 1.07427262971E+02 2.90432798931E-02 1.12775615927E+02 2.99593302965E-02 9.60633188921E+01 3.02234019103E-02 1.03280929840E+02 3.26992983261E-02 1.07191131521E+02 3.52129903627E-02 1.13036108494E+02 2.84494838842E-02 1.12913132962E+02 3.33717996351E-02 
8.00000000000E+01 9.00000000000E+01 1.00000000000E+02 5.66662409560E+01 1.36298985900E-02 5.83757303893E+01 1.38260058252E-02 4.95893599433E+01 1.41215867263E-02 5.17644121013E+01 1.49740516391E-02 5.76909310858E+01 1.68402774217E-02 6.04064553120E+01 1.35192824940E-02 6.11494214706E+01 1.60613562232E-02 
1.00000000000E+02 1.10000000000E+02 1.20000000000E+02 2.60513675058E+01 8.20692794049E-03 2.60084554359E+01 8.04915525664E-03 2.22609208243E+01 8.37122523991E-03 2.20795153313E+01 8.59828682249E-03 2.72965414954E+01 1.02354096971E-02 2.81704698728E+01 8.45652563617E-03 2.90693516858E+01 9.81108179608E-03 
1.20000000000E+02 1.30000000000E+02 1.40000000000E+02 1.33295564430E+01 5.33004238478E-03 1.28676021227E+01 5.07575533829E-03 1.12060337172E+01 5.38604111542E-03 1.05029105155E+01 5.37945989469E-03 1.43434761008E+01 6.73355539659E-03 1.45564267868E+01 5.36164322040E-03 1.52932154287E+01 6.48478566483E-03 
1.40000000000E+02 1.50000000000E+02 1.60000000000E+02 7.30937461600E+00 3.63952421267E-03 6.82829784654E+00 3.36604618916E-03 6.07478583833E+00 3.64739084094E-03 5.37836460359E+00 3.55372545019E-03 8.04919083383E+00 4.64068049482E-03 8.03932073363E+00 3.68491584066E-03 8.57924703990E+00 4.48910501689E-03 
1.60000000000E+02 1.70000000000E+02 1.80000000000E+02 4.22191797919E+00 2.53328844100E-03 3.81326874985E+00 2.27030526456E-03 3.48088172112E+00 2.52722572992E-03 2.90248409224E+00 2.37985212292E-03 4.75032384236E+00 3.25283979947E-03 4.66760773254E+00 2.56384983173E-03 5.05543339931E+00 3.14815793134E-03 
1.80000000000E+02 1.90000000000E+02 2.00000000000E+02 2.53307780558E+00 1.86465441348E-03 2.21789418037E+00 1.60486007960E-03 2.07703671626E+00 1.86244757039E-03 1.63692286117E+00 1.68821955017E-03 2.90182989337E+00 2.42619197579E-03 2.81100480091E+00 1.89477383886E-03 3.08267313956E+00 2.34810677707E-03 
2.00000000000E+02 2.10000000000E+02 2.20000000000E+02 1.57122158874E+00 1.36508003644E-03 1.33566093022E+00 1.17877458701E-03 1.28312333030E+00 1.40205916940E-03 9.56645905106E-01 1.24265209249E-03 1.82871407012E+00 1.78768631485E-03 1.74897306716E+00 1.38540213289E-03 1.93927384507E+00 1.72638317506E-03 
2.20000000000E+02 2.35000000000E+02 2.50000000000E+02 9.10341708857E-01 8.37553414721E-04 7.47128968249E-01 6.94149225262E-04 7.41415704475E-01 8.44420861165E-04 5.17588317672E-01 7.33539937495E-04 1.07792014558E+00 1.11077199425E-03 1.01538807562E+00 8.50009552741E-04 1.13984651549E+00 1.06805299287E-03 
2.50000000000E+02 2.65000000000E+02 2.80000000000E+02 4.89331588703E-01 5.94151293665E-04 3.86163686290E-01 4.76754533073E-04 3.97818027756E-01 5.87626480242E-04 2.57500437868E-01 4.92715697694E-04 5.89494576573E-01 7.87627366887E-04 5.46907937039E-01 6.08444004235E-04 6.21606163015E-01 7.64297222512E-04 
2.80000000000E+02 2.95000000000E+02 3.10000000000E+02 2.74385586088E-01 4.46653635409E-04 2.08975626060E-01 3.42734395067E-04 2.22943261305E-01 4.31328254097E-04 1.34578742956E-01 3.45422799934E-04 3.35638783743E-01 5.97569405443E-04 3.07050659819E-01 4.64330960214E-04 3.52809284486E-01 5.85386898481E-04 
3.10000000000E+02 3.25000000000E+02 3.40000000000E+02 1.60021383527E-01 3.24496921597E-04 1.17635445012E-01 2.44713979895E-04 1.30191377601E-01 3.13164246575E-04 7.31308429219E-02 2.48462133178E-04 1.98293743179E-01 4.33199260096E-04 1.79155629013E-01 3.35518839649E-04 2.07863097760E-01 4.23302797400E-04 
3.40000000000E+02 3.55000000000E+02 3.70000000000E+02 9.59555915246E-02 2.66347747059E-04 6.85038457651E-02 1.87803662371E-04 7.82142961171E-02 2.54926539032E-04 4.15107655922E-02 1.85833781737E-04 1.20116135243E-01 3.54615026990E-04 1.07348607993E-01 2.76602025101E-04 1.25486164618E-01 3.48126235259E-04 
3.70000000000E+02 3.85000000000E+02 4.00000000000E+02 5.96603884629E-02 1.91807786139E-04 4.13205342004E-02 1.25465858355E-04 4.86850741872E-02 1.65539570228E-04 2.44151135152E-02 1.26222434704E-04 7.51821297590E-02 2.32104355096E-04 6.65326819894E-02 1.79916743124E-04 7.83104166329E-02 2.28128757961E-04 
4.00000000000E+02 4.25000000000E+02 4.50000000000E+02 3.29688411717E-02 8.14235093710E-05 2.21775784941E-02 5.86718542880E-05 2.70877551676E-02 7.86187148189E-05 1.27329809679E-02 6.39213197257E-05 4.20099486872E-02 1.10944042623E-04 3.67763751256E-02 8.43084636328E-05 4.36128925518E-02 1.08116867580E-04 
4.50000000000E+02 4.75000000000E+02 5.00000000000E+02 1.61045085872E-02 4.63121231986E-05 1.04270599999E-02 3.20721807015E-05 1.32805041296E-02 4.45866883028E-05 5.78223815203E-03 3.28346184793E-05 2.07249553989E-02 6.38058405589E-05 1.79449752202E-02 4.77555455616E-05 2.14500313965E-02 6.15190147870E-05 
5.00000000000E+02 5.25000000000E+02 5.50000000000E+02 8.33260298388E-03 3.04519210671E-05 5.23483885204E-03 2.05527008025E-05 6.91561911685E-03 2.90871579714E-05 2.84593598155E-03 2.07528220159E-05 1.07932897994E-02 4.07585565520E-05 9.24501810941E-03 3.06274158878E-05 1.11168255595E-02 3.95226579523E-05 
5.50000000000E+02 6.25000000000E+02 7.00000000000E+02 2.74541234468E-03 7.09572555311E-06 1.65480700463E-03 4.73910353924E-06 2.31229529969E-03 7.01669323282E-06 8.84548722942E-04 4.85906741560E-06 3.58845930954E-03 9.73561037239E-06 3.02918195893E-03 7.21903314159E-06 3.67126618482E-03 9.37637433098E-06 
#nx: 3


==> anc/results/V.ptj1_exc.dat <==
#labels: ptj1_exc_lower[1] ptj1_exc_center[2] ptj1_exc_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 1357034294
#overflow:lower center upper 1.72746110328E+00 2.95682116757E-03 1.08371720614E+00 2.04950325736E-03 1.43784086443E+00 2.91000342061E-03 5.91650851811E-01 2.18574221288E-03 2.23910556808E+00 4.04605239579E-03 1.91665053447E+00 3.04533337070E-03 2.30478134534E+00 3.93033815730E-03 
3.00000000000E+01 3.25000000000E+01 3.50000000000E+01 1.08871791015E+03 2.77477263576E-01 1.16859288846E+03 2.88704739529E-01 1.07910772300E+03 2.90035362284E-01 1.19922910762E+03 3.21926468343E-01 1.03808908988E+03 3.13117939583E-01 1.07355030496E+03 2.64517894481E-01 1.04108090011E+03 2.97822089073E-01 
3.50000000000E+01 3.75000000000E+01 4.00000000000E+01 7.70281724419E+02 1.70468866070E-01 8.28504814969E+02 1.83150939596E-01 7.51519074379E+02 1.83065460124E-01 8.37542919124E+02 2.06316497568E-01 7.36165050188E+02 1.93735109768E-01 7.67523376134E+02 1.61590396883E-01 7.45277624380E+02 1.80878147165E-01 
4.00000000000E+01 4.50000000000E+01 5.00000000000E+01 4.92141459719E+02 8.04696316071E-02 5.29367958713E+02 8.63257437721E-02 4.70373272012E+02 8.61265909428E-02 5.24282471099E+02 9.69386532864E-02 4.72858703078E+02 9.29880802077E-02 4.96925327319E+02 7.65454532954E-02 4.84154512398E+02 8.66593082082E-02 
5.00000000000E+01 5.50000000000E+01 6.00000000000E+01 2.83764788714E+02 5.44885908950E-02 3.03902787739E+02 5.80514551427E-02 2.64288739668E+02 5.79506142597E-02 2.92778545799E+02 6.44722938016E-02 2.75547189629E+02 6.43251673503E-02 2.91221914232E+02 5.23668985875E-02 2.85716115294E+02 6.01584995710E-02 
6.00000000000E+01 6.50000000000E+01 7.00000000000E+01 1.71851263503E+02 3.92458419283E-02 1.82532468319E+02 4.11295697645E-02 1.56585284823E+02 4.11777414290E-02 1.71366677622E+02 4.53289109440E-02 1.69001998734E+02 4.69231178558E-02 1.78767469917E+02 3.81118575915E-02 1.76825173539E+02 4.70386200864E-02 
7.00000000000E+01 7.50000000000E+01 8.00000000000E+01 1.07427262971E+02 2.90432798931E-02 1.12775615927E+02 2.99593302965E-02 9.60633188921E+01 3.02234019103E-02 1.03280929840E+02 3.26992983261E-02 1.07191131521E+02 3.52129903627E-02 1.13036108494E+02 2.84494838842E-02 1.12913132962E+02 3.33717996351E-02 
8.00000000000E+01 9.00000000000E+01 1.00000000000E+02 5.66662409560E+01 1.36298985900E-02 5.83757303893E+01 1.38260058252E-02 4.95893599433E+01 1.41215867263E-02 5.17644121013E+01 1.49740516391E-02 5.76909310858E+01 1.68402774217E-02 6.04064553120E+01 1.35192824940E-02 6.11494214706E+01 1.60613562232E-02 
1.00000000000E+02 1.10000000000E+02 1.20000000000E+02 2.60513675058E+01 8.20692794049E-03 2.60084554359E+01 8.04915525664E-03 2.22609208243E+01 8.37122523991E-03 2.20795153313E+01 8.59828682249E-03 2.72965414954E+01 1.02354096971E-02 2.81704698728E+01 8.45652563617E-03 2.90693516858E+01 9.81108179608E-03 
1.20000000000E+02 1.30000000000E+02 1.40000000000E+02 1.33295564430E+01 5.33004238478E-03 1.28676021227E+01 5.07575533829E-03 1.12060337172E+01 5.38604111542E-03 1.05029105155E+01 5.37945989469E-03 1.43434761008E+01 6.73355539659E-03 1.45564267868E+01 5.36164322040E-03 1.52932154287E+01 6.48478566483E-03 
1.40000000000E+02 1.50000000000E+02 1.60000000000E+02 7.30937461600E+00 3.63952421267E-03 6.82829784654E+00 3.36604618916E-03 6.07478583833E+00 3.64739084094E-03 5.37836460359E+00 3.55372545019E-03 8.04919083383E+00 4.64068049482E-03 8.03932073363E+00 3.68491584066E-03 8.57924703990E+00 4.48910501689E-03 
1.60000000000E+02 1.70000000000E+02 1.80000000000E+02 4.22191797919E+00 2.53328844100E-03 3.81326874985E+00 2.27030526456E-03 3.48088172112E+00 2.52722572992E-03 2.90248409224E+00 2.37985212292E-03 4.75032384236E+00 3.25283979947E-03 4.66760773254E+00 2.56384983173E-03 5.05543339931E+00 3.14815793134E-03 
1.80000000000E+02 1.90000000000E+02 2.00000000000E+02 2.53307780558E+00 1.86465441348E-03 2.21789418037E+00 1.60486007960E-03 2.07703671626E+00 1.86244757039E-03 1.63692286117E+00 1.68821955017E-03 2.90182989337E+00 2.42619197579E-03 2.81100480091E+00 1.89477383886E-03 3.08267313956E+00 2.34810677707E-03 
2.00000000000E+02 2.10000000000E+02 2.20000000000E+02 1.57122158874E+00 1.36508003644E-03 1.33566093022E+00 1.17877458701E-03 1.28312333030E+00 1.40205916940E-03 9.56645905106E-01 1.24265209249E-03 1.82871407012E+00 1.78768631485E-03 1.74897306716E+00 1.38540213289E-03 1.93927384507E+00 1.72638317506E-03 
2.20000000000E+02 2.35000000000E+02 2.50000000000E+02 9.10341708857E-01 8.37553414721E-04 7.47128968249E-01 6.94149225262E-04 7.41415704475E-01 8.44420861165E-04 5.17588317672E-01 7.33539937495E-04 1.07792014558E+00 1.11077199425E-03 1.01538807562E+00 8.50009552741E-04 1.13984651549E+00 1.06805299287E-03 
2.50000000000E+02 2.65000000000E+02 2.80000000000E+02 4.89331588703E-01 5.94151293665E-04 3.86163686290E-01 4.76754533073E-04 3.97818027756E-01 5.87626480242E-04 2.57500437868E-01 4.92715697694E-04 5.89494576573E-01 7.87627366887E-04 5.46907937039E-01 6.08444004235E-04 6.21606163015E-01 7.64297222512E-04 
2.80000000000E+02 2.95000000000E+02 3.10000000000E+02 2.74385586088E-01 4.46653635409E-04 2.08975626060E-01 3.42734395067E-04 2.22943261305E-01 4.31328254097E-04 1.34578742956E-01 3.45422799934E-04 3.35638783743E-01 5.97569405443E-04 3.07050659819E-01 4.64330960214E-04 3.52809284486E-01 5.85386898481E-04 
3.10000000000E+02 3.25000000000E+02 3.40000000000E+02 1.60021383527E-01 3.24496921597E-04 1.17635445012E-01 2.44713979895E-04 1.30191377601E-01 3.13164246575E-04 7.31308429219E-02 2.48462133178E-04 1.98293743179E-01 4.33199260096E-04 1.79155629013E-01 3.35518839649E-04 2.07863097760E-01 4.23302797400E-04 
3.40000000000E+02 3.55000000000E+02 3.70000000000E+02 9.59555915246E-02 2.66347747059E-04 6.85038457651E-02 1.87803662371E-04 7.82142961171E-02 2.54926539032E-04 4.15107655922E-02 1.85833781737E-04 1.20116135243E-01 3.54615026990E-04 1.07348607993E-01 2.76602025101E-04 1.25486164618E-01 3.48126235259E-04 
3.70000000000E+02 3.85000000000E+02 4.00000000000E+02 5.96603884629E-02 1.91807786139E-04 4.13205342004E-02 1.25465858355E-04 4.86850741872E-02 1.65539570228E-04 2.44151135152E-02 1.26222434704E-04 7.51821297590E-02 2.32104355096E-04 6.65326819894E-02 1.79916743124E-04 7.83104166329E-02 2.28128757961E-04 
4.00000000000E+02 4.25000000000E+02 4.50000000000E+02 3.29688411717E-02 8.14235093710E-05 2.21775784941E-02 5.86718542880E-05 2.70877551676E-02 7.86187148189E-05 1.27329809679E-02 6.39213197257E-05 4.20099486872E-02 1.10944042623E-04 3.67763751256E-02 8.43084636328E-05 4.36128925518E-02 1.08116867580E-04 
#nx: 3


==> anc/results/V.ptz.dat <==
#labels: ptz_lower[1] ptz_center[2] ptz_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 1357034294
#overflow:lower center upper 9.37994250454E+00 1.31822570373E-02 6.45062606734E+00 8.65427492093E-03 7.67700893560E+00 1.12458413673E-02 3.79830750010E+00 8.57940592469E-03 1.18427362129E+01 1.58691040891E-02 1.04548421445E+01 1.21522923247E-02 1.23258505445E+01 1.53882078534E-02 
3.00000000000E+01 4.50000000000E+01 6.00000000000E+01 5.68465466051E+02 6.05124920702E-02 6.10604253819E+02 6.46704538192E-02 5.49990861034E+02 6.46126085826E-02 6.11819160116E+02 7.27694184710E-02 5.45191799029E+02 6.87852454771E-02 5.69567501915E+02 5.77010343254E-02 5.54362040987E+02 6.47593989444E-02 
6.00000000000E+01 7.50000000000E+01 9.00000000000E+01 1.15906941723E+02 1.76128988695E-02 1.22075937449E+02 1.82463377445E-02 1.04294040713E+02 1.84976181292E-02 1.12696963354E+02 2.00719733657E-02 1.15164162044E+02 2.12083078099E-02 1.21507937356E+02 1.70654655326E-02 1.21041319808E+02 1.99124489431E-02 
9.00000000000E+01 1.05000000000E+02 1.20000000000E+02 3.23264932933E+01 7.72302053532E-03 3.26158530665E+01 7.67980950082E-03 2.78224095800E+01 7.91698446028E-03 2.80816766909E+01 8.25747501081E-03 3.35580961764E+01 9.57368708614E-03 3.48053991165E+01 7.69110295778E-03 3.56951803624E+01 9.19260016237E-03 
1.20000000000E+02 1.35000000000E+02 1.50000000000E+02 1.16685405245E+01 4.00161026398E-03 1.11952475122E+01 3.77746374334E-03 9.78804369325E+00 4.04018828380E-03 9.07830697582E+00 3.99548434219E-03 1.26125563145E+01 5.06126033833E-03 1.27601080484E+01 4.02909902905E-03 1.34468006166E+01 4.87781729297E-03 
1.50000000000E+02 1.65000000000E+02 1.80000000000E+02 4.90502367420E+00 2.29324517392E-03 4.47797050892E+00 2.07980431983E-03 4.05284168847E+00 2.28937141732E-03 3.44455766152E+00 2.18293699228E-03 5.48278191483E+00 2.93220911884E-03 5.41520927665E+00 2.31587300434E-03 5.83840693927E+00 2.83702500813E-03 
1.80000000000E+02 1.95000000000E+02 2.10000000000E+02 2.27279993684E+00 1.39289901552E-03 1.97857719957E+00 1.22318136921E-03 1.86196845474E+00 1.39416103105E-03 1.45185643760E+00 1.28737622631E-03 2.61200657316E+00 1.81052984321E-03 2.52374093518E+00 1.41346394977E-03 2.77380605834E+00 1.75004539481E-03 
2.10000000000E+02 2.25000000000E+02 2.40000000000E+02 1.13289647837E+00 9.37663684742E-04 9.42795328799E-01 7.90404029623E-04 9.23126105184E-01 9.46354876293E-04 6.61770184345E-01 8.35123943053E-04 1.33266133145E+00 1.24031120316E-03 1.26281563863E+00 9.52546524631E-04 1.41093126993E+00 1.19188540897E-03 
2.40000000000E+02 2.55000000000E+02 2.70000000000E+02 5.97918029758E-01 6.58300001989E-04 4.78260794975E-01 5.32041691339E-04 4.86232192578E-01 6.55588460917E-04 3.23035659602E-01 5.55965773014E-04 7.16253869250E-01 8.71507462836E-04 6.67950244127E-01 6.70028531069E-04 7.55987485286E-01 8.42622884866E-04 
2.70000000000E+02 2.85000000000E+02 3.00000000000E+02 3.31145831040E-01 5.03415879304E-04 2.55036576587E-01 3.85368873359E-04 2.69161460025E-01 4.88099008468E-04 1.66053267995E-01 3.90265180780E-04 4.03158870210E-01 6.63817312003E-04 3.70478671338E-01 5.19324340621E-04 4.24172619236E-01 6.51959370606E-04 
3.00000000000E+02 3.15000000000E+02 3.30000000000E+02 1.91407896982E-01 3.65395809747E-04 1.42418618307E-01 2.74722687076E-04 1.55427531176E-01 3.73201456884E-04 8.96875792581E-02 2.76375050121E-04 2.35867058410E-01 4.78534606469E-04 2.14005115359E-01 3.71393940405E-04 2.47397336043E-01 4.69053098106E-04 
#nx: 3


==> anc/results/V.ptz_y1.dat <==
#labels: ptz_y1_lower[1] ptz_y1_center[2] ptz_y1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 1357034294
#overflow:lower center upper 2.98055256561E+00 6.08746230694E-03 2.06734865604E+00 4.53446371455E-03 2.43930550894E+00 5.83791506474E-03 1.22873124470E+00 4.46321302358E-03 3.76129936478E+00 8.18368315138E-03 3.33013222046E+00 6.33322101551E-03 3.91802686769E+00 8.20468743082E-03 
3.00000000000E+01 4.50000000000E+01 6.00000000000E+01 1.47848071217E+02 3.08921031565E-02 1.58963216717E+02 3.21738723762E-02 1.42206560770E+02 3.30208404918E-02 1.58633531590E+02 3.60284832654E-02 1.41615961276E+02 3.66432838539E-02 1.48648939475E+02 2.95538732227E-02 1.44616066967E+02 3.39691454858E-02 
6.00000000000E+01 7.50000000000E+01 9.00000000000E+01 2.99681151841E+01 8.75344933949E-03 3.15678784621E+01 9.01029485477E-03 2.66953669144E+01 9.24552333531E-03 2.88969907114E+01 1.00208433150E-02 2.97719202452E+01 1.09789211653E-02 3.15890392583E+01 8.51427807844E-03 3.14763800346E+01 1.02454209888E-02 
9.00000000000E+01 1.05000000000E+02 1.20000000000E+02 8.37204094893E+00 3.76935977552E-03 8.43805373898E+00 3.58915764305E-03 7.12871983476E+00 3.91355374660E-03 7.18971480683E+00 3.89883237943E-03 8.69403089167E+00 5.00659116944E-03 9.06565413981E+00 3.88239865217E-03 9.30233479681E+00 4.56145587494E-03 
1.20000000000E+02 1.35000000000E+02 1.50000000000E+02 3.04047050459E+00 1.92687682282E-03 2.91675085498E+00 1.75516954105E-03 2.52582560520E+00 1.97961154984E-03 2.34218501920E+00 1.91970262308E-03 3.28612522348E+00 2.50729649738E-03 3.34137543490E+00 1.92436675023E-03 3.52120980809E+00 2.39222751474E-03 
1.50000000000E+02 1.65000000000E+02 1.80000000000E+02 1.29423196346E+00 1.09522753387E-03 1.18268012351E+00 9.69132248253E-04 1.05953076673E+00 1.12459733252E-03 9.01734793199E-01 1.04251501872E-03 1.44605949164E+00 1.48050102811E-03 1.43594034606E+00 1.14974796177E-03 1.54734650616E+00 1.42686802892E-03 
1.80000000000E+02 1.95000000000E+02 2.10000000000E+02 6.10074569525E-01 6.65099011675E-04 5.33436845964E-01 5.75424915437E-04 4.95654296610E-01 6.80135220380E-04 3.89081345808E-01 6.20826161672E-04 6.99186927649E-01 8.75548795399E-04 6.80229491464E-01 6.67394202861E-04 7.46106401503E-01 8.37882403965E-04 
2.10000000000E+02 2.25000000000E+02 2.40000000000E+02 3.12424086596E-01 4.52655940913E-04 2.61742749972E-01 3.80457840515E-04 2.52792546064E-01 4.66363223881E-04 1.83194409719E-01 4.15588065354E-04 3.66160850560E-01 5.99799766485E-04 3.49425623307E-01 4.53703257063E-04 3.89399795406E-01 5.75008418631E-04 
2.40000000000E+02 2.55000000000E+02 2.70000000000E+02 1.69233738088E-01 3.20916133747E-04 1.36434999121E-01 2.60082944087E-04 1.36823422242E-01 3.26051785085E-04 9.21141703129E-02 2.79016413443E-04 2.01991122310E-01 4.28633917801E-04 1.89647940001E-01 3.24766574998E-04 2.14074232063E-01 4.11637398890E-04 
2.70000000000E+02 2.85000000000E+02 3.00000000000E+02 9.63164001347E-02 2.42696172142E-04 7.48369879818E-02 1.89833834302E-04 7.79372938189E-02 2.38745988706E-04 4.88239246802E-02 1.97341694500E-04 1.16811119692E-01 3.22133039673E-04 1.07992511644E-01 2.49848735020E-04 1.23299810623E-01 3.14966190363E-04 
3.00000000000E+02 3.15000000000E+02 3.30000000000E+02 5.70332987971E-02 1.86368289863E-04 4.29497276584E-02 1.36262523456E-04 4.62734540894E-02 1.72814204928E-04 2.72372687338E-02 1.42919022730E-04 7.01439602132E-02 2.38234249523E-04 6.39231015685E-02 1.93598632603E-04 7.38417895654E-02 2.34627230321E-04 
#nx: 3


==> anc/results/VV.abs_yj1.dat <==
#labels: abs_yj1_lower[1] abs_yj1_center[2] abs_yj1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 279885852
#overflow:lower center upper 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
0.00000000000E+00 1.00000000000E-01 2.00000000000E-01 1.01854464213E+03 3.05783382570E+00 1.35964552882E+03 2.72342180750E+00 -1.41708225513E+03 4.49775503480E+00 -1.17868157791E+03 3.55195342338E+00 7.00480712865E+02 5.47477075037E+00 2.66173900657E+03 3.28892437253E+00 2.38179386194E+03 4.83061268825E+00 
2.00000000000E-01 3.00000000000E-01 4.00000000000E-01 1.01928866059E+03 3.09234399629E+00 1.35570307612E+03 2.53879086973E+00 -1.37549991426E+03 4.49076199308E+00 -1.14520589137E+03 3.25363991423E+00 7.04352113413E+02 5.67079084305E+00 2.63875809402E+03 3.27187903040E+00 2.35903113895E+03 4.92392323767E+00 
4.00000000000E-01 5.00000000000E-01 6.00000000000E-01 1.01892903066E+03 3.01070096315E+00 1.33842696536E+03 2.50826150655E+00 -1.30827254894E+03 4.39817472306E+00 -1.08565512969E+03 3.94234542536E+00 7.21399358687E+02 5.49442802318E+00 2.58755640053E+03 3.31101029701E+00 2.32279135363E+03 4.90393679271E+00 
6.00000000000E-01 7.00000000000E-01 8.00000000000E-01 1.01602447976E+03 3.16393686153E+00 1.31103622518E+03 2.59411093049E+00 -1.20715090669E+03 4.40620062166E+00 -1.00622127605E+03 3.10111642819E+00 7.39505387243E+02 5.69350999634E+00 2.51284068911E+03 3.36004090280E+00 2.26333381462E+03 4.98821805936E+00 
8.00000000000E-01 9.00000000000E-01 1.00000000000E+00 1.00896225791E+03 3.00435658720E+00 1.27737766799E+03 2.48034421218E+00 -1.08104768237E+03 4.38010971383E+00 -9.06644785153E+02 3.09270650663E+00 7.58211693235E+02 5.39462021094E+00 2.41749150495E+03 3.14764642968E+00 2.19592927762E+03 4.68459857188E+00 
1.00000000000E+00 1.10000000000E+00 1.20000000000E+00 1.00219620562E+03 3.39370083324E+00 1.23368650452E+03 2.58962682820E+00 -9.29673058513E+02 4.59418633640E+00 -7.82127853799E+02 3.22287564468E+00 7.88975730016E+02 5.42996619505E+00 2.29743009764E+03 3.24879094478E+00 2.10846362940E+03 4.87940574484E+00 
1.20000000000E+00 1.30000000000E+00 1.40000000000E+00 9.84062309140E+02 2.91872401410E+00 1.18505805259E+03 2.62583577468E+00 -7.64423496178E+02 4.14442454896E+00 -6.39861051924E+02 3.08331880415E+00 7.94948222914E+02 5.13295617522E+00 2.15369443719E+03 3.08879814526E+00 1.98539147730E+03 4.61116493525E+00 
1.40000000000E+00 1.50000000000E+00 1.60000000000E+00 9.50373145682E+02 2.76642767361E+00 1.11627569555E+03 2.92514763182E+00 -6.04688819049E+02 3.85853090453E+00 -5.07940333149E+02 3.11530414455E+00 8.00148692408E+02 4.90544541181E+00 1.98897541288E+03 3.00564941388E+00 1.85245128632E+03 4.43884488922E+00 
1.60000000000E+00 1.70000000000E+00 1.80000000000E+00 9.10953600662E+02 2.64904066845E+00 1.04122356209E+03 3.19913996284E+00 -4.37820420274E+02 3.50585342786E+00 -3.70565274378E+02 3.50049045283E+00 7.90110950721E+02 4.54513704382E+00 1.80895301943E+03 2.83091676661E+00 1.70139601291E+03 4.23857380902E+00 
1.80000000000E+00 1.90000000000E+00 2.00000000000E+00 8.56463780465E+02 2.54394055731E+00 9.51722390895E+02 3.21474372719E+00 -2.91747084239E+02 3.24637732266E+00 -2.50479410119E+02 2.63127677888E+00 7.67787964389E+02 4.37716850439E+00 1.61442287746E+03 2.63538015724E+00 1.53615458565E+03 4.00284730755E+00 
2.00000000000E+00 2.10000000000E+00 2.20000000000E+00 7.87243995650E+02 2.27223100468E+00 8.59299555347E+02 2.30699069641E+00 -1.64035991963E+02 3.10036618581E+00 -1.39070924053E+02 2.42901349957E+00 7.19899138988E+02 3.73886796874E+00 1.41606879086E+03 2.39078102760E+00 1.35646945041E+03 3.39059508867E+00 
2.20000000000E+00 2.30000000000E+00 2.40000000000E+00 7.19767882843E+02 2.30549725806E+00 7.71204538747E+02 4.03394276559E+00 -5.70679447581E+01 2.95363636148E+00 -4.21555701412E+01 3.95265719810E+00 6.75024239228E+02 3.65785964264E+00 1.22858267394E+03 2.34934576281E+00 1.18876218964E+03 3.23612786706E+00 
2.40000000000E+00 2.50000000000E+00 2.60000000000E+00 6.38800597996E+02 1.92411401192E+00 6.64991732696E+02 2.06724553449E+00 2.81968445941E+01 2.41046840892E+00 2.41909608186E+01 2.22873173345E+00 6.12173541547E+02 3.02258049875E+00 1.03942961770E+03 2.37045581451E+00 1.01834437861E+03 3.43646755198E+00 
2.60000000000E+00 2.70000000000E+00 2.80000000000E+00 5.57037097860E+02 1.82256818833E+00 5.72598021064E+02 2.02109232707E+00 8.62037452755E+01 2.21570908481E+00 7.82543825360E+01 2.14584607137E+00 5.41655871897E+02 2.77974658731E+00 8.62301111110E+02 1.96580845499E+00 8.48996604235E+02 2.59626466736E+00 
2.80000000000E+00 2.90000000000E+00 3.00000000000E+00 4.69402706349E+02 1.65511985652E+00 4.74306641235E+02 1.87995873356E+00 1.21712171378E+02 1.98295666549E+00 1.09534375804E+02 1.96934618327E+00 4.63983511309E+02 2.44661432562E+00 6.92431122004E+02 1.72379800622E+00 6.88081065624E+02 2.23559916100E+00 
3.00000000000E+00 3.20000000000E+00 3.40000000000E+00 3.47015416224E+02 1.10906716112E+00 3.42282224580E+02 1.26845125354E+00 1.39899007193E+02 1.26589281128E+00 1.25284687181E+02 1.31820867533E+00 3.49447096933E+02 1.51851714589E+00 4.76880205164E+02 1.17130871200E+00 4.79977798272E+02 1.39950393102E+00 
3.40000000000E+00 3.60000000000E+00 3.80000000000E+00 2.05199974372E+02 9.49905834294E-01 2.00512186321E+02 1.59960232130E+00 1.19963029182E+02 1.06494007781E+00 1.10203316461E+02 1.11239335272E+00 2.10144683191E+02 1.25801599848E+00 2.56207167455E+02 9.54469793310E-01 2.61361931006E+02 1.16364776949E+00 
3.80000000000E+00 4.10000000000E+00 4.40000000000E+00 8.18340494785E+01 6.11729314104E-01 7.82630294846E+01 6.81914707238E-01 6.11380366419E+01 6.35304749623E-01 5.72690224486E+01 7.69133122725E-01 8.49584100944E+01 7.61905955652E-01 9.31216167221E+01 6.08897023534E-01 9.60241351386E+01 7.17955993051E-01 
#nx: 3


==> anc/results/VV.cross.dat <==
#labels: tot_scale01[1] tot_scale01_Err[2] tot_scale02[3] tot_scale02_Err[4] tot_scale03[5] tot_scale03_Err[6] tot_scale04[7] tot_scale04_Err[8] tot_scale05[9] tot_scale05_Err[10] tot_scale06[11] tot_scale06_Err[12] tot_scale07[13] tot_scale07_Err[14] qbqb_scale01[15] qbqb_scale01_Err[16] qbqb_scale02[17] qbqb_scale02_Err[18] qbqb_scale03[19] qbqb_scale03_Err[20] qbqb_scale04[21] qbqb_scale04_Err[22] qbqb_scale05[23] qbqb_scale05_Err[24] qbqb_scale06[25] qbqb_scale06_Err[26] qbqb_scale07[27] qbqb_scale07_Err[28] gqb_scale01[29] gqb_scale01_Err[30] gqb_scale02[31] gqb_scale02_Err[32] gqb_scale03[33] gqb_scale03_Err[34] gqb_scale04[35] gqb_scale04_Err[36] gqb_scale05[37] gqb_scale05_Err[38] gqb_scale06[39] gqb_scale06_Err[40] gqb_scale07[41] gqb_scale07_Err[42] qqb_scale01[43] qqb_scale01_Err[44] qqb_scale02[45] qqb_scale02_Err[46] qqb_scale03[47] qqb_scale03_Err[48] qqb_scale04[49] qqb_scale04_Err[50] qqb_scale05[51] qqb_scale05_Err[52] qqb_scale06[53] qqb_scale06_Err[54] qqb_scale07[55] qqb_scale07_Err[56] qbg_scale01[57] qbg_scale01_Err[58] qbg_scale02[59] qbg_scale02_Err[60] qbg_scale03[61] qbg_scale03_Err[62] qbg_scale04[63] qbg_scale04_Err[64] qbg_scale05[65] qbg_scale05_Err[66] qbg_scale06[67] qbg_scale06_Err[68] qbg_scale07[69] qbg_scale07_Err[70] gg_scale01[71] gg_scale01_Err[72] gg_scale02[73] gg_scale02_Err[74] gg_scale03[75] gg_scale03_Err[76] gg_scale04[77] gg_scale04_Err[78] gg_scale05[79] gg_scale05_Err[80] gg_scale06[81] gg_scale06_Err[82] gg_scale07[83] gg_scale07_Err[84] qg_scale01[85] qg_scale01_Err[86] qg_scale02[87] qg_scale02_Err[88] qg_scale03[89] qg_scale03_Err[90] qg_scale04[91] qg_scale04_Err[92] qg_scale05[93] qg_scale05_Err[94] qg_scale06[95] qg_scale06_Err[96] qg_scale07[97] qg_scale07_Err[98] qbq_scale01[99] qbq_scale01_Err[100] qbq_scale02[101] qbq_scale02_Err[102] qbq_scale03[103] qbq_scale03_Err[104] qbq_scale04[105] qbq_scale04_Err[106] qbq_scale05[107] qbq_scale05_Err[108] qbq_scale06[109] qbq_scale06_Err[110] qbq_scale07[111] qbq_scale07_Err[112] gq_scale01[113] gq_scale01_Err[114] gq_scale02[115] gq_scale02_Err[116] gq_scale03[117] gq_scale03_Err[118] gq_scale04[119] gq_scale04_Err[120] gq_scale05[121] gq_scale05_Err[122] gq_scale06[123] gq_scale06_Err[124] gq_scale07[125] gq_scale07_Err[126] qq_scale01[127] qq_scale01_Err[128] qq_scale02[129] qq_scale02_Err[130] qq_scale03[131] qq_scale03_Err[132] qq_scale04[133] qq_scale04_Err[134] qq_scale05[135] qq_scale05_Err[136] qq_scale06[137] qq_scale06_Err[138] qq_scale07[139] qq_scale07_Err[140]
#neval: 279885852
2.86244984243E+03 2.17277451100E+00 3.36865914296E+03 2.21817102066E+00 -1.73954984557E+03 3.03423721193E+00 -1.44141303991E+03 2.51028047355E+00 2.39134081800E+03 3.74877315147E+00 5.93569787682E+03 2.34601042572E+00 5.51560965568E+03 3.25019002713E+00 -8.95133976695E+00 8.73940121817E-02 5.09078328707E+01 9.06952965388E-02 -5.71934656334E+01 1.22152014233E-01 -1.80085324931E+01 8.18262872973E-02 -9.06159592209E+01 1.45634258900E-01 1.63113846140E+01 8.25307225875E-02 -6.92971204177E+01 1.12902484178E-01 4.72235719484E+02 6.04703232659E-01 2.19158923788E+02 6.21331084220E-01 -8.13941371501E+01 9.96763963574E-01 -3.12866837702E+02 7.41035441586E-01 7.46942671095E+02 1.17477378606E+00 8.36298540507E+02 5.78142524597E-01 1.11952205391E+03 9.16824528242E-01 7.11711344445E+02 8.48129661658E-01 6.88592677077E+02 6.01402473238E-01 3.76729659519E+02 9.02124374619E-01 3.90430810624E+02 5.44009116631E-01 7.21020228499E+02 1.40573116063E+00 9.68333216653E+02 9.02670697201E-01 1.01048484951E+03 1.32657099376E+00 4.72901231789E+02 7.16729034137E-01 2.20407105356E+02 6.67691180477E-01 -8.15804132150E+01 1.19855657513E+00 -3.12050811970E+02 9.69474746842E-01 7.47265371278E+02 1.42464754872E+00 8.37870978365E+02 6.78226157825E-01 1.12028512123E+03 1.09604254644E+00 -1.16871357770E+03 1.03597272681E+00 -6.03749612615E+01 9.78043816447E-01 -1.06543689635E+03 9.21634483179E-01 -8.20709833187E+01 8.28492936862E-01 -2.46172332342E+03 1.60192457947E+00 -1.16124979957E+03 1.34266624333E+00 -2.38706831735E+03 1.65195204878E+00 8.54839859977E+02 7.58179257275E-01 5.94622228077E+02 7.35043908635E-01 -3.27164216598E+02 1.29450666029E+00 -6.18209167129E+02 9.29119369413E-01 1.21287778017E+03 1.43498816386E+00 1.62015800747E+03 7.74769328074E-01 1.95527393557E+03 1.11656291169E+00 7.12304246834E+02 7.22012934957E-01 6.88448102259E+02 5.59865243520E-01 3.76657178332E+02 6.94016534124E-01 3.89659472265E+02 4.83734077503E-01 7.21911931091E+02 1.16034122463E+00 9.68289286055E+02 7.58381956352E-01 1.01125607638E+03 1.10486845196E+00 8.52511299989E+02 7.98750405897E-01 5.92952385375E+02 8.43064453213E-01 -3.29570435033E+02 1.26627995188E+00 -6.20834093133E+02 1.13499122797E+00 1.20901525046E+03 1.41579139380E+00 1.61801297121E+03 7.78433277435E-01 1.95209494403E+03 1.12219640607E+00 -3.63889426198E+01 5.54293031994E-01 3.73944849417E+02 1.09427704850E+00 -5.50597119437E+02 1.15649825473E+00 -2.57462897053E+02 1.19915999383E+00 -4.15353131949E+02 8.18587933171E-01 2.31673291510E+02 5.51160591909E-01 -1.96941887177E+02 5.41852178792E-01 
#nx: 0


==> anc/results/VV.njets.dat <==
#labels: njets_lower[1] njets_center[2] njets_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 279885852
#overflow:lower center upper 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
-5.00000000000E-01 0.00000000000E+00 5.00000000000E-01 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
5.00000000000E-01 1.00000000000E+00 1.50000000000E+00 2.86244984243E+03 2.17277451100E+00 3.36865914296E+03 2.21817102066E+00 -1.73954984557E+03 3.03423721193E+00 -1.44141303991E+03 2.51028047355E+00 2.39134081800E+03 3.74877315147E+00 5.93569787682E+03 2.34601042572E+00 5.51560965568E+03 3.25019002713E+00 
1.50000000000E+00 2.00000000000E+00 2.50000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
2.50000000000E+00 3.00000000000E+00 3.50000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 0.00000000000E+00 
#nx: 3


==> anc/results/VV.ptj1.dat <==
#labels: ptj1_lower[1] ptj1_center[2] ptj1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 279885852
#overflow:lower center upper 1.49449692015E-02 3.07886847419E-04 2.22608405185E-03 1.73743802673E-04 2.41339698024E-03 3.65933705113E-04 -6.11558540723E-03 2.10642406707E-04 2.70010935375E-02 5.44636619308E-04 2.53451351760E-02 2.98939091113E-04 3.82563695031E-02 5.06594880222E-04 
3.00000000000E+01 3.25000000000E+01 3.50000000000E+01 1.96374436837E+02 3.49565623580E-01 2.42986982212E+02 3.20069658629E-01 -1.65380192489E+01 4.38522371372E-01 2.51898517193E+01 3.48704793600E-01 1.58165076651E+02 5.60264593091E-01 3.30687644945E+02 3.56434515290E-01 2.96607400423E+02 5.08314923890E-01 
3.50000000000E+01 3.75000000000E+01 4.00000000000E+01 1.19697453061E+02 1.88234685904E-01 1.48259132307E+02 2.00276922288E-01 -3.63314191073E+01 2.52964218432E-01 -1.35186692205E+01 2.23113991925E-01 9.58494282631E+01 3.20183454572E-01 2.20454648537E+02 1.98645982895E-01 1.98792712107E+02 2.82474887324E-01 
4.00000000000E+01 4.50000000000E+01 5.00000000000E+01 6.27590369028E+01 7.94906492082E-02 7.69514412983E+01 7.96485462434E-02 -4.09383351577E+01 1.14753975531E-01 -3.19610532168E+01 9.39830908290E-02 5.01419319889E+01 1.37704440953E-01 1.31242966798E+02 8.11338758695E-02 1.19635521621E+02 1.18174678534E-01 
5.00000000000E+01 5.50000000000E+01 6.00000000000E+01 2.84585039415E+01 4.90603979611E-02 3.33538037803E+01 4.48964363092E-02 -3.31856725433E+01 7.55099797290E-02 -3.21099123125E+01 6.03685651834E-02 2.34437349562E+01 9.11280265270E-02 7.02956166894E+01 4.94834934994E-02 6.56164502602E+01 7.65377966279E-02 
6.00000000000E+01 6.50000000000E+01 7.00000000000E+01 1.42967892270E+01 3.45756810120E-02 1.53878470551E+01 2.88511727830E-02 -2.35712122448E+01 5.49897036302E-02 -2.50124508664E+01 4.21778431684E-02 1.24584416190E+01 6.57357047169E-02 4.05783646426E+01 3.39912912910E-02 3.89269639172E+01 5.47788702340E-02 
7.00000000000E+01 7.50000000000E+01 8.00000000000E+01 7.79460279990E+00 2.58241049708E-02 7.40463667867E+00 2.04166857474E-02 -1.58803808147E+01 4.22917893404E-02 -1.78978742616E+01 3.12403170528E-02 7.39359772865E+00 4.93933473116E-02 2.45432622213E+01 2.46469262688E-02 2.42529077992E+01 4.09007073349E-02 
8.00000000000E+01 9.00000000000E+01 1.00000000000E+02 3.68072870253E+00 1.23947360397E-02 2.76756376220E+00 9.26031916360E-03 -8.71721485457E+00 1.97690458394E-02 -1.04068232239E+01 1.47023894816E-02 3.95086630849E+00 2.39811065427E-02 1.26350588954E+01 1.15296392513E-02 1.29937181095E+01 1.98191372454E-02 
1.00000000000E+02 1.10000000000E+02 1.20000000000E+02 1.56662387831E+00 7.70548514870E-03 7.84632596821E-01 5.34000793931E-03 -4.03155734462E+00 1.21889482605E-02 -5.07831029417E+00 8.86276190479E-03 1.95794421679E+00 1.53652009220E-02 5.71473518326E+00 7.01399797244E-03 6.16817608382E+00 1.24836429747E-02 
1.20000000000E+02 1.30000000000E+02 1.40000000000E+02 8.43383403542E-01 7.71087327161E-03 2.59175356939E-01 3.34381507858E-03 -1.95489538787E+00 7.83692474533E-03 -2.61389266682E+00 5.54644132642E-03 1.17271578163E+00 1.02074905995E-02 2.94351138115E+00 4.63014100006E-03 3.32933226901E+00 8.14075986942E-03 
1.40000000000E+02 1.50000000000E+02 1.60000000000E+02 4.90638324040E-01 3.53660324625E-03 9.81389274012E-02 2.28540995910E-03 -9.98126478301E-01 5.34974113322E-03 -1.39701549924E+00 3.86930939145E-03 7.38289569474E-01 6.69631858331E-03 1.63198113523E+00 3.18329912327E-03 1.91666908675E+00 5.60624817400E-03 
1.60000000000E+02 1.70000000000E+02 1.80000000000E+02 3.04426824777E-01 2.54980756822E-03 4.21960376745E-02 1.62175558511E-03 -5.32189605128E-01 3.80568933187E-03 -7.81224459785E-01 2.59417754673E-03 4.76118060365E-01 4.82366374442E-03 9.53597424950E-01 2.29426623725E-03 1.15056719532E+00 4.06098369253E-03 
1.80000000000E+02 1.90000000000E+02 2.00000000000E+02 1.92893050662E-01 1.88384776921E-03 1.72271336686E-02 1.18542830015E-03 -3.00938920566E-01 2.75721454178E-03 -4.55932111672E-01 1.84316088545E-03 3.13331142828E-01 3.56222991323E-03 5.79569860171E-01 1.72466887358E-03 7.19007548725E-01 3.03206557859E-03 
2.00000000000E+02 2.10000000000E+02 2.20000000000E+02 1.33318587773E-01 1.43954706812E-03 1.32435800226E-02 8.68702291551E-04 -1.61535298935E-01 1.99736339128E-03 -2.64974504311E-01 1.31103625840E-03 2.19660095282E-01 2.60670921311E-03 3.67556462439E-01 1.26610729673E-03 4.65783299230E-01 2.21489191269E-03 
2.20000000000E+02 2.35000000000E+02 2.50000000000E+02 8.06406525614E-02 8.72167370897E-04 6.00012982996E-03 5.49720050410E-04 -8.76553975546E-02 1.24137692717E-03 -1.48127289655E-01 8.17774241830E-04 1.35688006714E-01 1.59317320092E-03 2.14753618023E-01 7.88219231721E-04 2.77669492000E-01 1.37431469174E-03 
2.50000000000E+02 2.65000000000E+02 2.80000000000E+02 4.74282961981E-02 6.55523225869E-04 3.12123641854E-03 6.15092695171E-04 -3.97608984089E-02 9.10048754140E-04 -7.36611733854E-02 5.86327745349E-04 8.14197250463E-02 1.19496252786E-03 1.17851488317E-01 5.95778364768E-04 1.55880399285E-01 1.02994395001E-03 
2.80000000000E+02 2.95000000000E+02 3.10000000000E+02 2.73254922627E-02 5.08300362651E-04 1.15657781328E-03 3.18448049029E-04 -2.18101369374E-02 7.03200725781E-04 -4.06835523722E-02 4.58131652336E-04 4.86695261464E-02 9.34422379796E-04 6.69896359960E-02 4.59285182846E-04 9.10868750611E-02 8.13799619641E-04 
3.10000000000E+02 3.25000000000E+02 3.40000000000E+02 1.68030121696E-02 3.75089755742E-04 1.06337158732E-03 2.35231748059E-04 -1.05584678431E-02 5.17149627896E-04 -2.16564248111E-02 3.39300098928E-04 2.96234799646E-02 6.99032035353E-04 3.90524598817E-02 3.48574036846E-04 5.34989947607E-02 6.00780105729E-04 
3.40000000000E+02 3.55000000000E+02 3.70000000000E+02 1.05144270141E-02 2.92099280842E-04 6.25728426607E-04 1.75173629044E-04 -5.58980727084E-03 3.92249907274E-04 -1.23552782367E-02 2.45106208499E-04 1.86476846952E-02 5.25484379585E-04 2.37524278653E-02 2.65298830992E-04 3.29526932759E-02 4.59577940825E-04 
3.70000000000E+02 3.85000000000E+02 4.00000000000E+02 6.52454580450E-03 3.03707549845E-04 5.20560011508E-04 1.37226165467E-04 -3.14342271095E-03 3.02530038549E-04 -7.43084667369E-03 1.93250411619E-04 1.19571629101E-02 4.05295121840E-04 1.49745173709E-02 2.15706880148E-04 2.08927276849E-02 3.73280709520E-04 
4.00000000000E+02 4.25000000000E+02 4.50000000000E+02 4.05878667357E-03 1.13105195080E-04 4.07296304766E-04 6.77107650968E-05 -1.13161587227E-03 1.46604560926E-04 -3.62723783605E-03 8.60776831782E-05 7.19372148901E-03 2.00406720436E-04 8.33513710377E-03 1.02801250551E-04 1.18349323942E-02 1.72927694517E-04 
4.50000000000E+02 4.75000000000E+02 5.00000000000E+02 2.00951076559E-03 5.77748098503E-05 1.85710105733E-04 3.40199076682E-05 -4.37311447627E-04 7.40403783791E-05 -1.65782085473E-03 4.50094884874E-05 3.64289316218E-03 1.02520548241E-04 4.04787294665E-03 5.45785133816E-05 5.88935926773E-03 9.75317154857E-05 
5.00000000000E+02 5.25000000000E+02 5.50000000000E+02 1.08158038628E-03 3.51205121527E-05 1.00855939745E-04 2.11339190015E-05 -1.80711274809E-04 4.62042290705E-05 -7.78169243600E-04 2.66869372277E-05 1.94705700635E-03 6.14406246953E-05 2.12584656205E-03 3.26980412345E-05 3.08542050280E-03 5.57303889956E-05 
5.50000000000E+02 6.25000000000E+02 7.00000000000E+02 3.79968110875E-04 9.61254482732E-06 4.10005817579E-05 5.32931155839E-06 -2.25177297074E-05 1.18274882910E-05 -2.40201749512E-04 6.87478193999E-06 6.92249882889E-04 1.63517391765E-05 7.16127985946E-04 8.92436047899E-06 1.05453476545E-03 1.51196205091E-05 
#nx: 3


==> anc/results/VV.ptj1_exc.dat <==
#labels: ptj1_exc_lower[1] ptj1_exc_center[2] ptj1_exc_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 279885852
#overflow:lower center upper 2.27973002169E-01 3.67230586714E-03 2.28891280865E-02 2.16227168696E-03 -3.24995482546E-02 4.75307907512E-03 -1.64277007932E-01 2.81749194004E-03 4.12326459762E-01 6.53869140532E-03 4.42113630566E-01 3.44525417364E-03 6.45244208915E-01 5.90824776900E-03 
3.00000000000E+01 3.25000000000E+01 3.50000000000E+01 1.96374436837E+02 3.49565623580E-01 2.42986982212E+02 3.20069658629E-01 -1.65380192489E+01 4.38522371372E-01 2.51898517193E+01 3.48704793600E-01 1.58165076651E+02 5.60264593091E-01 3.30687644945E+02 3.56434515290E-01 2.96607400423E+02 5.08314923890E-01 
3.50000000000E+01 3.75000000000E+01 4.00000000000E+01 1.19697453061E+02 1.88234685904E-01 1.48259132307E+02 2.00276922288E-01 -3.63314191073E+01 2.52964218432E-01 -1.35186692205E+01 2.23113991925E-01 9.58494282631E+01 3.20183454572E-01 2.20454648537E+02 1.98645982895E-01 1.98792712107E+02 2.82474887324E-01 
4.00000000000E+01 4.50000000000E+01 5.00000000000E+01 6.27590369028E+01 7.94906492082E-02 7.69514412983E+01 7.96485462434E-02 -4.09383351577E+01 1.14753975531E-01 -3.19610532168E+01 9.39830908290E-02 5.01419319889E+01 1.37704440953E-01 1.31242966798E+02 8.11338758695E-02 1.19635521621E+02 1.18174678534E-01 
5.00000000000E+01 5.50000000000E+01 6.00000000000E+01 2.84585039415E+01 4.90603979611E-02 3.33538037803E+01 4.48964363092E-02 -3.31856725433E+01 7.55099797290E-02 -3.21099123125E+01 6.03685651834E-02 2.34437349562E+01 9.11280265270E-02 7.02956166894E+01 4.94834934994E-02 6.56164502602E+01 7.65377966279E-02 
6.00000000000E+01 6.50000000000E+01 7.00000000000E+01 1.42967892270E+01 3.45756810120E-02 1.53878470551E+01 2.88511727830E-02 -2.35712122448E+01 5.49897036302E-02 -2.50124508664E+01 4.21778431684E-02 1.24584416190E+01 6.57357047169E-02 4.05783646426E+01 3.39912912910E-02 3.89269639172E+01 5.47788702340E-02 
7.00000000000E+01 7.50000000000E+01 8.00000000000E+01 7.79460279990E+00 2.58241049708E-02 7.40463667867E+00 2.04166857474E-02 -1.58803808147E+01 4.22917893404E-02 -1.78978742616E+01 3.12403170528E-02 7.39359772865E+00 4.93933473116E-02 2.45432622213E+01 2.46469262688E-02 2.42529077992E+01 4.09007073349E-02 
8.00000000000E+01 9.00000000000E+01 1.00000000000E+02 3.68072870253E+00 1.23947360397E-02 2.76756376220E+00 9.26031916360E-03 -8.71721485457E+00 1.97690458394E-02 -1.04068232239E+01 1.47023894816E-02 3.95086630849E+00 2.39811065427E-02 1.26350588954E+01 1.15296392513E-02 1.29937181095E+01 1.98191372454E-02 
1.00000000000E+02 1.10000000000E+02 1.20000000000E+02 1.56662387831E+00 7.70548514870E-03 7.84632596821E-01 5.34000793931E-03 -4.03155734462E+00 1.21889482605E-02 -5.07831029417E+00 8.86276190479E-03 1.95794421679E+00 1.53652009220E-02 5.71473518326E+00 7.01399797244E-03 6.16817608382E+00 1.24836429747E-02 
1.20000000000E+02 1.30000000000E+02 1.40000000000E+02 8.43383403542E-01 7.71087327161E-03 2.59175356939E-01 3.34381507858E-03 -1.95489538787E+00 7.83692474533E-03 -2.61389266682E+00 5.54644132642E-03 1.17271578163E+00 1.02074905995E-02 2.94351138115E+00 4.63014100006E-03 3.32933226901E+00 8.14075986942E-03 
1.40000000000E+02 1.50000000000E+02 1.60000000000E+02 4.90638324040E-01 3.53660324625E-03 9.81389274012E-02 2.28540995910E-03 -9.98126478301E-01 5.34974113322E-03 -1.39701549924E+00 3.86930939145E-03 7.38289569474E-01 6.69631858331E-03 1.63198113523E+00 3.18329912327E-03 1.91666908675E+00 5.60624817400E-03 
1.60000000000E+02 1.70000000000E+02 1.80000000000E+02 3.04426824777E-01 2.54980756822E-03 4.21960376745E-02 1.62175558511E-03 -5.32189605128E-01 3.80568933187E-03 -7.81224459785E-01 2.59417754673E-03 4.76118060365E-01 4.82366374442E-03 9.53597424950E-01 2.29426623725E-03 1.15056719532E+00 4.06098369253E-03 
1.80000000000E+02 1.90000000000E+02 2.00000000000E+02 1.92893050662E-01 1.88384776921E-03 1.72271336686E-02 1.18542830015E-03 -3.00938920566E-01 2.75721454178E-03 -4.55932111672E-01 1.84316088545E-03 3.13331142828E-01 3.56222991323E-03 5.79569860171E-01 1.72466887358E-03 7.19007548725E-01 3.03206557859E-03 
2.00000000000E+02 2.10000000000E+02 2.20000000000E+02 1.33318587773E-01 1.43954706812E-03 1.32435800226E-02 8.68702291551E-04 -1.61535298935E-01 1.99736339128E-03 -2.64974504311E-01 1.31103625840E-03 2.19660095282E-01 2.60670921311E-03 3.67556462439E-01 1.26610729673E-03 4.65783299230E-01 2.21489191269E-03 
2.20000000000E+02 2.35000000000E+02 2.50000000000E+02 8.06406525614E-02 8.72167370897E-04 6.00012982996E-03 5.49720050410E-04 -8.76553975546E-02 1.24137692717E-03 -1.48127289655E-01 8.17774241830E-04 1.35688006714E-01 1.59317320092E-03 2.14753618023E-01 7.88219231721E-04 2.77669492000E-01 1.37431469174E-03 
2.50000000000E+02 2.65000000000E+02 2.80000000000E+02 4.74282961981E-02 6.55523225869E-04 3.12123641854E-03 6.15092695171E-04 -3.97608984089E-02 9.10048754140E-04 -7.36611733854E-02 5.86327745349E-04 8.14197250463E-02 1.19496252786E-03 1.17851488317E-01 5.95778364768E-04 1.55880399285E-01 1.02994395001E-03 
2.80000000000E+02 2.95000000000E+02 3.10000000000E+02 2.73254922627E-02 5.08300362651E-04 1.15657781328E-03 3.18448049029E-04 -2.18101369374E-02 7.03200725781E-04 -4.06835523722E-02 4.58131652336E-04 4.86695261464E-02 9.34422379796E-04 6.69896359960E-02 4.59285182846E-04 9.10868750611E-02 8.13799619641E-04 
3.10000000000E+02 3.25000000000E+02 3.40000000000E+02 1.68030121696E-02 3.75089755742E-04 1.06337158732E-03 2.35231748059E-04 -1.05584678431E-02 5.17149627896E-04 -2.16564248111E-02 3.39300098928E-04 2.96234799646E-02 6.99032035353E-04 3.90524598817E-02 3.48574036846E-04 5.34989947607E-02 6.00780105729E-04 
3.40000000000E+02 3.55000000000E+02 3.70000000000E+02 1.05144270141E-02 2.92099280842E-04 6.25728426607E-04 1.75173629044E-04 -5.58980727084E-03 3.92249907274E-04 -1.23552782367E-02 2.45106208499E-04 1.86476846952E-02 5.25484379585E-04 2.37524278653E-02 2.65298830992E-04 3.29526932759E-02 4.59577940825E-04 
3.70000000000E+02 3.85000000000E+02 4.00000000000E+02 6.52454580450E-03 3.03707549845E-04 5.20560011508E-04 1.37226165467E-04 -3.14342271095E-03 3.02530038549E-04 -7.43084667369E-03 1.93250411619E-04 1.19571629101E-02 4.05295121840E-04 1.49745173709E-02 2.15706880148E-04 2.08927276849E-02 3.73280709520E-04 
4.00000000000E+02 4.25000000000E+02 4.50000000000E+02 4.05878667357E-03 1.13105195080E-04 4.07296304766E-04 6.77107650968E-05 -1.13161587227E-03 1.46604560926E-04 -3.62723783605E-03 8.60776831782E-05 7.19372148901E-03 2.00406720436E-04 8.33513710377E-03 1.02801250551E-04 1.18349323942E-02 1.72927694517E-04 
#nx: 3


==> anc/results/VV.ptz.dat <==
#labels: ptz_lower[1] ptz_center[2] ptz_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 279885852
#overflow:lower center upper 1.09907236247E+00 1.42806367922E-02 9.05179359227E-02 8.71402435102E-03 -4.20711292424E-01 1.92840782515E-02 -1.10802417440E+00 1.20252296314E-02 1.96152402918E+00 2.56249916650E-02 2.35304522219E+00 1.32624321117E-02 3.31533140114E+00 2.26937468554E-02 
3.00000000000E+01 4.50000000000E+01 6.00000000000E+01 8.30478026253E+01 7.07860474854E-02 1.02002158910E+02 7.13522746906E-02 -3.34992159725E+01 9.68536672621E-02 -1.94336523929E+01 8.12982754854E-02 6.68658182701E+01 1.25508807919E-01 1.59067266169E+02 7.75014195318E-02 1.44289540417E+02 1.06802510775E-01 
6.00000000000E+01 7.50000000000E+01 9.00000000000E+01 8.88240661350E+00 1.57358990938E-02 8.82074344740E+00 1.27024574924E-02 -1.66410872603E+01 2.51762612273E-02 -1.84060119649E+01 1.90758841774E-02 8.19576452213E+00 3.00491650996E-02 2.68156617939E+01 1.51295557050E-02 2.62598614771E+01 2.48754344044E-02 
9.00000000000E+01 1.05000000000E+02 1.20000000000E+02 1.98488962331E+00 7.30982752059E-03 1.14884315446E+00 5.08212822491E-03 -5.00604727492E+00 1.14583514907E-02 -6.21130544119E+00 8.44212220016E-03 2.36178949475E+00 1.38532717707E-02 7.12077889003E+00 6.75890580340E-03 7.57404633489E+00 1.20702497200E-02 
1.20000000000E+02 1.35000000000E+02 1.50000000000E+02 7.42247435016E-01 3.84998191311E-03 2.13449131930E-01 2.52345138379E-03 -1.68943491262E+00 5.92313717593E-03 -2.27838038437E+00 4.15822562766E-03 1.05325018182E+00 7.31880991279E-03 2.58238673021E+00 3.48290724253E-03 2.93839229409E+00 6.15236102474E-03 
1.50000000000E+02 1.65000000000E+02 1.80000000000E+02 3.46984267339E-01 2.42299087806E-03 5.44424741654E-02 1.54397831137E-03 -6.34205807048E-01 3.42896646418E-03 -9.17850707903E-01 2.35400033476E-03 5.37061091325E-01 4.33972011374E-03 1.10427579288E+00 2.05727117672E-03 1.32296409769E+00 3.60700733542E-03 
1.80000000000E+02 1.95000000000E+02 2.10000000000E+02 1.77578305788E-01 1.44755023614E-03 1.60155858715E-02 9.08473315378E-04 -2.62622542407E-01 2.09442549449E-03 -4.02625239431E-01 2.32370460852E-03 2.89665069765E-01 2.69935414895E-03 5.23022379262E-01 1.30392451338E-03 6.51899287564E-01 2.28195843726E-03 
2.10000000000E+02 2.25000000000E+02 2.40000000000E+02 9.83980869592E-02 9.71298794025E-04 8.37528186976E-03 6.10628293984E-04 -1.11681205454E-01 1.38177810903E-03 -1.87278893295E-01 9.15517786557E-04 1.64436705557E-01 1.77811319557E-03 2.66341114452E-01 8.94995316219E-04 3.40976418267E-01 1.52515600405E-03 
2.40000000000E+02 2.55000000000E+02 2.70000000000E+02 5.64814288130E-02 7.12341457752E-04 3.69425617770E-03 6.62447625224E-04 -5.14895286648E-02 1.00037166234E-03 -9.25716151746E-02 6.45851580443E-04 9.64533647503E-02 1.30196705768E-03 1.43281247639E-01 6.43990521934E-04 1.88392039300E-01 1.11734132656E-03 
2.70000000000E+02 2.85000000000E+02 3.00000000000E+02 3.27289651794E-02 5.53218059339E-04 1.61714879189E-03 3.50113252742E-04 -2.60939770411E-02 7.70526370327E-04 -4.94284221977E-02 5.03825380782E-04 5.78479555825E-02 1.02921134302E-03 8.05927624383E-02 5.13394634113E-04 1.08671252870E-01 8.90848111628E-04 
3.00000000000E+02 3.15000000000E+02 3.30000000000E+02 1.94061365016E-02 4.09593374315E-04 1.01945508493E-03 2.49695324998E-04 -1.39122135326E-02 5.63418559262E-04 -2.67399126420E-02 3.57310946304E-04 3.41516536177E-02 7.60484915714E-04 4.62291602990E-02 3.97196488931E-04 6.32351429295E-02 6.59311242006E-04 
#nx: 3


==> anc/results/VV.ptz_y1.dat <==
#labels: ptz_y1_lower[1] ptz_y1_center[2] ptz_y1_upper[3] tot_scale01[4] tot_scale01_Err[5] tot_scale02[6] tot_scale02_Err[7] tot_scale03[8] tot_scale03_Err[9] tot_scale04[10] tot_scale04_Err[11] tot_scale05[12] tot_scale05_Err[13] tot_scale06[14] tot_scale06_Err[15] tot_scale07[16] tot_scale07_Err[17]
#neval: 279885852
#overflow:lower center upper 3.33294848386E-01 7.20309496873E-03 2.41650303052E-02 4.56240134585E-03 -1.47798133151E-01 9.81381113239E-03 -3.62433768409E-01 6.15533893198E-03 5.95717691805E-01 1.31169474731E-02 7.38560537060E-01 6.81635139374E-03 1.03125400385E+00 1.17848983267E-02 
3.00000000000E+01 4.50000000000E+01 6.00000000000E+01 2.01651064615E+01 3.43647325008E-02 2.57454847314E+01 3.25387417216E-02 -1.06335338988E+01 4.69390030358E-02 -6.09476146689E+00 3.81819066037E-02 1.52693308562E+01 8.27665150535E-02 4.03550013197E+01 3.65011198094E-02 3.60461515413E+01 5.30710963617E-02 
6.00000000000E+01 7.50000000000E+01 9.00000000000E+01 1.92916861640E+00 7.67195444776E-03 2.06244366835E+00 6.25663453114E-03 -4.79556263670E+00 1.20174458677E-02 -5.04743273902E+00 9.31460909549E-03 1.62355870869E+00 1.45319730320E-02 6.68040872340E+00 7.38259966283E-03 6.44581199506E+00 1.21993159123E-02 
9.00000000000E+01 1.05000000000E+02 1.20000000000E+02 4.12390669365E-01 3.43038456232E-03 2.35390587459E-01 2.44952085878E-03 -1.43152821411E+00 5.33629772576E-03 -1.68898353345E+00 3.90757485721E-03 4.74117026699E-01 6.57107899422E-03 1.77509637915E+00 3.16542968621E-03 1.86760688015E+00 5.47877107912E-03 
1.20000000000E+02 1.35000000000E+02 1.50000000000E+02 1.56593302293E-01 1.76508725702E-03 3.40792704858E-02 1.18976164650E-03 -4.86875684374E-01 2.70244654486E-03 -6.21638763306E-01 1.91070253099E-03 2.25255797426E-01 3.36462305497E-03 6.46693855253E-01 1.61535573084E-03 7.29306297125E-01 2.86178683888E-03 
1.50000000000E+02 1.65000000000E+02 1.80000000000E+02 7.77573794372E-02 1.03316685460E-03 6.11073644792E-03 6.70168505943E-04 -1.85739642975E-01 1.53402001373E-03 -2.53443951718E-01 1.05858228796E-03 1.23253463627E-01 1.96008521328E-03 2.82041213526E-01 9.33782505872E-04 3.35786924647E-01 1.64551722903E-03 
1.80000000000E+02 1.95000000000E+02 2.10000000000E+02 4.23428078629E-02 6.63703858680E-04 1.01070048975E-03 4.16802174316E-04 -7.81892900621E-02 9.38423202970E-04 -1.13684861121E-01 6.44860334248E-04 7.08124871764E-02 1.20159184692E-03 1.36542123593E-01 5.84998337966E-04 1.70069603111E-01 1.03160616722E-03 
2.10000000000E+02 2.25000000000E+02 2.40000000000E+02 2.45873262314E-02 4.37975565654E-04 1.21833982221E-03 2.82936888190E-04 -3.46222678484E-02 6.10011832761E-04 -5.39197239235E-02 4.13866419876E-04 4.11408017331E-02 8.10561353347E-04 7.13908437378E-02 3.91484660576E-04 9.05680663829E-02 6.95065631508E-04 
2.40000000000E+02 2.55000000000E+02 2.70000000000E+02 1.50458744063E-02 3.27271439562E-04 1.00025866984E-03 2.17859604404E-04 -1.57036126558E-02 4.74349956901E-04 -2.73458780906E-02 3.13113091752E-04 2.58561391063E-02 6.02469656569E-04 4.02651618718E-02 3.06574604897E-04 5.18030886980E-02 7.13615274002E-04 
2.70000000000E+02 2.85000000000E+02 3.00000000000E+02 9.07716090561E-03 2.53551831280E-04 3.26783934889E-04 1.59378712381E-04 -8.08871853358E-03 3.53948711102E-04 -1.47595749799E-02 2.28149581247E-04 1.61253860601E-02 4.71934700925E-04 2.30207829512E-02 2.32957625055E-04 3.09700461841E-02 4.06755488667E-04 
3.00000000000E+02 3.15000000000E+02 3.30000000000E+02 5.36081976341E-03 1.89208307247E-04 1.62066776095E-04 1.21352698467E-04 -4.64080446485E-03 2.69555542381E-04 -8.35405004911E-03 1.70385138102E-04 9.32753479505E-03 3.50847262544E-04 1.35444184642E-02 1.73531826582E-04 1.81241859285E-02 3.00804685309E-04 
#nx: 3

